A Two-Dimensional String Cosmology

We study two-dimensional string theory on a time-dependent background, whose worldsheet description consists of Liouville theory at central charge c = 1 and Liouville theory at central charge c = 25, together with the conformal ghosts. We compute the tree-level three-point and four-point cosmological wavefunctions in string perturbation theory. The latter is evaluated numerically by decomposing the Liouville four-point correlation functions into Virasoro conformal blocks and three-point function coefficients and integrating over the moduli space of the four-punctured sphere string diagram. This computation numerically confirms a surprisingly simple conjectural result for the four-point wavefunction whose physical interpretation remains to be clarified.

==> anc/2Dstringcosmo_code_arxiv.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    542993,      13782]
NotebookOptionsPosition[    530850,      13610]
NotebookOutlinePosition[    531246,      13626]
CellTagsIndexPosition[    531203,      13623]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["sphere 4-pt Virasoro conformal blocks", "Subsection",
 CellChangeTimes->{{3.883946583224353*^9, 3.883946584965789*^9}, {
  3.885237959996231*^9, 
  3.885237986056817*^9}},ExpressionUUID->"5bf36660-d991-44b2-ad29-\
4a92b99961b4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"auxiliary", " ", "functions"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"ClearAll", "[", 
    RowBox[{"MatrixSeriesInverse", ",", "Lattice"}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Computes", " ", "the", " ", "inverse", " ", "matrix", " ", "A", 
     RowBox[{"(", "x", ")"}], " ", "of", " ", "M", 
     RowBox[{"(", "x", ")"}], " ", "as", " ", "an", " ", "order", " ", "NN", 
     " ", "series", " ", "in", " ", "x"}], " ", "*)"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"MatrixSeriesInverse", "[", 
      RowBox[{"M_", ",", "x_", ",", "NN_"}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Mseries", ",", "Mcoef", ",", "Acoef", ",", "i"}], "}"}], ",",
        "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Mseries", "=", 
         RowBox[{"Series", "[", 
          RowBox[{"M", ",", 
           RowBox[{"{", 
            RowBox[{"x", ",", "0", ",", "NN"}], "}"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Mcoef", "=", 
         RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"Acoef", "=", 
         RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"i", "=", "0"}], ",", 
          RowBox[{"i", "<=", "NN"}], ",", 
          RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"AppendTo", "[", 
            RowBox[{"Mcoef", ",", 
             RowBox[{"SeriesCoefficient", "[", 
              RowBox[{"Mseries", ",", 
               RowBox[{"{", 
                RowBox[{"x", ",", "0", ",", "i"}], "}"}]}], "]"}]}], "]"}], 
           ";", "\[IndentingNewLine]", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"i", "==", "0"}], ",", "\[IndentingNewLine]", 
             RowBox[{"AppendTo", "[", 
              RowBox[{"Acoef", ",", 
               RowBox[{"Inverse", "[", 
                RowBox[{"Mcoef", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "]"}], ",", 
             "\[IndentingNewLine]", 
             RowBox[{"AppendTo", "[", 
              RowBox[{"Acoef", ",", 
               RowBox[{"-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"Sum", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"Acoef", "[", 
                    RowBox[{"[", "j", "]"}], "]"}], ".", 
                    RowBox[{"Mcoef", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", "-", "j", "+", "2"}], "]"}], "]"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"j", ",", "1", ",", "i"}], "}"}]}], "]"}], ")"}], 
                 ".", 
                 RowBox[{"Acoef", "[", 
                  RowBox[{"[", "1", "]"}], "]"}]}]}]}], "]"}]}], 
            "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", 
         "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"x", "^", "i"}], " ", 
           RowBox[{"Acoef", "[", 
            RowBox[{"[", 
             RowBox[{"i", "+", "1"}], "]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "0", ",", "NN"}], "}"}]}], "]"}]}]}], "\n", 
      "]"}]}], ";"}], "\n", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
      "Enumerates", " ", "the", " ", "number", " ", "of", " ", "integer", " ",
        "lattice", " ", "points", " ", 
       RowBox[{"(", 
        RowBox[{"m", ",", "n"}], ")"}], " ", "satisfying", " ", "m", "*", 
       "n"}], "\[LessEqual]", 
      RowBox[{
       RowBox[{"NN", " ", "and", " ", "m"}], "+", 
       RowBox[{"n", " ", "even"}]}]}], ",", " ", 
     RowBox[{
     "and", " ", "gives", " ", "a", " ", "mapping", " ", "from", " ", 
      RowBox[{"(", 
       RowBox[{"m", ",", "n"}], ")"}], " ", "to", " ", "its", " ", 
      "ordering"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Lattice", "[", "NN_", "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"len", ",", "m", ",", "n", ",", "ord", ",", "ordmn"}], "}"}], 
       ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"ord", "=", 
         RowBox[{"0", "*", 
          RowBox[{"IdentityMatrix", "[", "NN", "]"}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"len", "=", "1"}], ";", "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"m", "=", "1"}], ",", 
          RowBox[{"m", "<=", "NN"}], ",", 
          RowBox[{"m", "++"}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"For", "[", 
            RowBox[{
             RowBox[{"n", "=", "1"}], ",", 
             RowBox[{"n", "<=", 
              RowBox[{"NN", "/", "m"}]}], ",", 
             RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{
               RowBox[{"ord", "[", 
                RowBox[{"[", 
                 RowBox[{"m", ",", "n"}], "]"}], "]"}], "=", "len"}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"len", "++"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
           ";"}]}], "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
        
        RowBox[{"len", "-=", "1"}], ";", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"ordmn", "[", 
          RowBox[{"m_", ",", "n_"}], "]"}], ":=", 
         RowBox[{"ord", "[", 
          RowBox[{"[", 
           RowBox[{"m", ",", "n"}], "]"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{"len", ",", "ordmn"}], "}"}]}]}], "\n", "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
      "returns", " ", "the", " ", "number", " ", "of", " ", "integer", " ", 
       "lattice", " ", "points", " ", 
       RowBox[{"(", 
        RowBox[{"m", ",", "n"}], ")"}], " ", "satisfying", " ", "m", "*", 
       "n"}], "\[LessEqual]", "NN"}], ",", " ", 
     RowBox[{"and", " ", "a", " ", "mapping", " ", "from", " ", 
      RowBox[{"(", 
       RowBox[{"m", ",", "n"}], ")"}], " ", "to", " ", "its", " ", 
      "ordering"}]}], " ", "*)"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"Ordmn", "[", "NN_", "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"len", ",", "m", ",", "n", ",", "ord", ",", "ordmn"}], "}"}], 
       ",", "\n", 
       RowBox[{
        RowBox[{"ord", "=", 
         RowBox[{"0", "*", 
          RowBox[{"IdentityMatrix", "[", "NN", "]"}]}]}], ";", "\n", 
        RowBox[{"len", "=", "1"}], ";", "\n", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"m", "=", "1"}], ",", 
          RowBox[{"m", "<=", "NN"}], ",", 
          RowBox[{"m", "++"}], ",", "\n", 
          RowBox[{"For", "[", 
           RowBox[{
            RowBox[{"n", "=", "1"}], ",", 
            RowBox[{"n", "<=", 
             RowBox[{"NN", "/", "m"}]}], ",", 
            RowBox[{"n", "++"}], ",", "\n", 
            RowBox[{
             RowBox[{
              RowBox[{"ord", "[", 
               RowBox[{"[", 
                RowBox[{"m", ",", "n"}], "]"}], "]"}], "=", "len"}], ";", 
             "\n", 
             RowBox[{"len", "++"}], ";"}]}], "\n", "]"}]}], "\n", "]"}], ";", 
        "\n", 
        RowBox[{"len", "-=", "1"}], ";", "\n", 
        RowBox[{
         RowBox[{"ordmn", "[", 
          RowBox[{"m_", ",", "n_"}], "]"}], ":=", 
         RowBox[{"ord", "[", 
          RowBox[{"[", 
           RowBox[{"m", ",", "n"}], "]"}], "]"}]}], ";", "\n", 
        RowBox[{"{", 
         RowBox[{"len", ",", "ordmn"}], "}"}]}]}], "\n", "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Main", " ", "function"}], ",", " ", 
     RowBox[{"I", " ", "will", " ", "follow", " ", 
      RowBox[{"Xi", "'"}], "s", " ", "conventions", " ", "in", " ", 
      "1703.09805"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Clear", "[", "bosS4CBqRecur", "]"}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"bosS4CBqRecur", "[", 
      RowBox[{
      "NN_Integer", ",", "d1_", ",", "d2_", ",", "d3_", ",", "d4_", ",", "c_",
        ",", "ndig_"}], "]"}], " ", ":=", " ", 
     RowBox[{
      RowBox[{"bosS4CBqRecur", "[", 
       RowBox[{
       "NN", ",", "d1", ",", "d2", ",", "d3", ",", "d4", ",", "c", ",", 
        "ndig"}], "]"}], " ", "=", " ", 
      RowBox[{"Module", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "Np", ",", "Q", ",", "b", ",", "\[Lambda]", ",", "\[Lambda]1", ",", 
          "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", ",", "d", ",", 
          "A", ",", "R", ",", "Rvals", ",", "dvals", ",", "Hmn", ",", "H", 
          ",", "q", ",", "F", ",", "P12", ",", "P34"}], "}"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"(*", " ", 
         RowBox[{
          RowBox[{
          "work", " ", "with", " ", "floating", " ", "numbers", " ", "with", 
           " ", "ndig", " ", "digits", " ", "if", " ", "ndig", " ", "is", " ",
            "specified"}], ",", " ", 
          RowBox[{
          "otherwise", " ", "simplify", " ", "the", " ", "analytic", " ", 
           "expression"}]}], " ", "*)"}], "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"NumberQ", "[", "ndig", "]"}], ",", "\[IndentingNewLine]", 
           
           RowBox[{
            RowBox[{"Np", "[", "x_", "]"}], ":=", 
            RowBox[{"SetPrecision", "[", 
             RowBox[{"x", ",", "ndig"}], "]"}]}], ",", "\[IndentingNewLine]", 
           
           RowBox[{
            RowBox[{
             RowBox[{"Np", "[", "x_", "]"}], ":=", 
             RowBox[{"Simplify", "[", "x", "]"}]}], ";"}]}], 
          "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
         "\[IndentingNewLine]", 
         RowBox[{"Q", "=", 
          RowBox[{
           RowBox[{"Sqrt", "[", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"c", "-", "1"}], ")"}], "/", "6"}], "]"}], "//", 
           "Np"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"b", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"Q", "-", 
              RowBox[{"Sqrt", "[", 
               RowBox[{
                RowBox[{"-", "4"}], "+", 
                RowBox[{"Q", "^", "2"}]}], "]"}]}], ")"}], "/", "2"}], "//", 
           "Np"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"\[Lambda]", "[", "d_", "]"}], ":=", 
          RowBox[{
           RowBox[{"Sqrt", "[", 
            RowBox[{
             RowBox[{"Q", "^", "2"}], "-", 
             RowBox[{"4", "*", "d"}]}], "]"}], "//", "Np"}]}], ";", " ", 
         RowBox[{"(*", 
          RowBox[{
          "note", " ", "factor", " ", "of", " ", "2", " ", "different", " ", 
           "from", " ", 
           RowBox[{"Ying", "'"}], "s", " ", "og", " ", "code"}], "*)"}], 
         "\[IndentingNewLine]", 
         RowBox[{"\[Lambda]1", "=", 
          RowBox[{"\[Lambda]", "[", "d1", "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"\[Lambda]2", "=", 
          RowBox[{"\[Lambda]", "[", "d2", "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"\[Lambda]3", "=", 
          RowBox[{"\[Lambda]", "[", "d3", "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"\[Lambda]4", "=", 
          RowBox[{"\[Lambda]", "[", "d4", "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{
           RowBox[{"Print", "[", 
            RowBox[{"{", 
             RowBox[{
             "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", 
              "\[Lambda]4"}], "}"}], "]"}], ";"}], "*)"}], 
         "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"\[Lambda]", "[", 
           RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
          RowBox[{
           RowBox[{
            FractionBox["1", "2"], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"r", "*", "b"}], "+", 
              RowBox[{"s", "/", "b"}]}], ")"}]}], "//", "Np"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"d", "[", 
           RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Q", "^", "2"}], "/", "4"}], "-", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"r", "*", "b"}], "+", 
                RowBox[{"s", "/", "b"}]}], ")"}], "^", "2"}], "/", "4"}]}], "//",
            "Np"}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{"(*", " ", 
          RowBox[{"follow", " ", 
           RowBox[{"Xi", "'"}], "s", " ", "convention"}], " ", "*)"}], 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"A", "[", 
           RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
          RowBox[{
           FractionBox["1", "2"], "*", 
           RowBox[{"Product", "[", 
            RowBox[{
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"p", "\[Equal]", "0"}], "&&", 
                  RowBox[{"q", "\[Equal]", "0"}]}], ")"}], "||", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"p", "\[Equal]", "r"}], "&&", 
                  RowBox[{"q", "\[Equal]", "s"}]}], ")"}]}], ",", "1", ",", 
               FractionBox["1", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"p", "*", "b"}], "+", 
                  RowBox[{"q", "/", "b"}]}], ")"}]]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"p", ",", 
               RowBox[{"1", "-", "r"}], ",", "r"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"q", ",", 
               RowBox[{"1", "-", "s"}], ",", "s"}], "}"}]}], "]"}]}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{"Xi", ",", "Minjae", ",", "Scott"}], "*)"}], 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"P12", "[", 
           RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
          RowBox[{"Product", "[", 
           RowBox[{
            RowBox[{
             FractionBox["1", "2"], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"\[Lambda]1", "+", "\[Lambda]2"}], ")"}], "+", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"p", "*", "b"}], "+", 
                 RowBox[{"q", "/", "b"}]}], ")"}]}], ")"}], "*", 
             FractionBox["1", "2"], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"\[Lambda]1", "-", "\[Lambda]2"}], ")"}], "+", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"p", "*", "b"}], "+", 
                 RowBox[{"q", "/", "b"}]}], ")"}]}], ")"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"p", ",", 
              RowBox[{"1", "-", "r"}], ",", 
              RowBox[{"r", "-", "1"}], ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"q", ",", 
              RowBox[{"1", "-", "s"}], ",", 
              RowBox[{"s", "-", "1"}], ",", "2"}], "}"}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"P34", "[", 
           RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
          RowBox[{"Product", "[", 
           RowBox[{
            RowBox[{
             FractionBox["1", "2"], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"\[Lambda]4", "+", "\[Lambda]3"}], ")"}], "+", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"p", "*", "b"}], "+", 
                 RowBox[{"q", "/", "b"}]}], ")"}]}], ")"}], "*", 
             FractionBox["1", "2"], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"\[Lambda]4", "-", "\[Lambda]3"}], ")"}], "+", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"p", "*", "b"}], "+", 
                 RowBox[{"q", "/", "b"}]}], ")"}]}], ")"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"p", ",", 
              RowBox[{"1", "-", "r"}], ",", 
              RowBox[{"r", "-", "1"}], ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"q", ",", 
              RowBox[{"1", "-", "s"}], ",", 
              RowBox[{"s", "-", "1"}], ",", "2"}], "}"}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{
           RowBox[{"Paulina", "'"}], "s"}], "*)"}], "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{
           RowBox[{
            RowBox[{"P12", "[", 
             RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
            RowBox[{"Product", "[", 
             RowBox[{
              RowBox[{
               FractionBox["1", "2"], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"\[Lambda]2", "+", "\[Lambda]1"}], ")"}], "+", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"p", "*", "b"}], "+", 
                   RowBox[{"q", "/", "b"}]}], ")"}]}], ")"}], "*", 
               FractionBox["1", "2"], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"\[Lambda]2", "-", "\[Lambda]1"}], ")"}], "+", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"p", "*", "b"}], "+", 
                   RowBox[{"q", "/", "b"}]}], ")"}]}], ")"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"p", ",", 
                RowBox[{"1", "-", "r"}], ",", 
                RowBox[{"r", "-", "1"}], ",", "2"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"q", ",", 
                RowBox[{"1", "-", "s"}], ",", 
                RowBox[{"s", "-", "1"}], ",", "2"}], "}"}]}], "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"P34", "[", 
             RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
            RowBox[{"Product", "[", 
             RowBox[{
              RowBox[{
               FractionBox["1", "2"], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"\[Lambda]3", "+", "\[Lambda]4"}], ")"}], "+", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"p", "*", "b"}], "+", 
                   RowBox[{"q", "/", "b"}]}], ")"}]}], ")"}], "*", 
               FractionBox["1", "2"], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"\[Lambda]3", "-", "\[Lambda]4"}], ")"}], "+", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"p", "*", "b"}], "+", 
                   RowBox[{"q", "/", "b"}]}], ")"}]}], ")"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"p", ",", 
                RowBox[{"1", "-", "r"}], ",", 
                RowBox[{"r", "-", "1"}], ",", "2"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"q", ",", 
                RowBox[{"1", "-", "s"}], ",", 
                RowBox[{"s", "-", "1"}], ",", "2"}], "}"}]}], "]"}]}], ";"}], 
          "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"R", "[", 
           RowBox[{"m_", ",", "n_"}], "]"}], ":=", 
          RowBox[{
           RowBox[{
            RowBox[{"A", "[", 
             RowBox[{"m", ",", "n"}], "]"}], "*", 
            RowBox[{"P12", "[", 
             RowBox[{"m", ",", "n"}], "]"}], "*", 
            RowBox[{"P34", "[", 
             RowBox[{"m", ",", "n"}], "]"}]}], "//", "Np"}]}], ";", 
         "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{"(*", " ", 
          RowBox[{"prestore", " ", "values", " ", "of", " ", 
           RowBox[{"R", "[", 
            RowBox[{"m", ",", "n"}], "]"}], " ", "and", " ", 
           RowBox[{"d", "[", 
            RowBox[{"m", ",", "n"}], "]"}], " ", "for", " ", "reuse"}], " ", 
          "*)"}], "\[IndentingNewLine]", 
         RowBox[{"Module", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"m", ",", "n"}], "}"}], ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"Rvals", "=", 
             RowBox[{"0", "*", 
              RowBox[{"IdentityMatrix", "[", "NN", "]"}]}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"dvals", "=", 
             RowBox[{"0", "*", 
              RowBox[{"IdentityMatrix", "[", "NN", "]"}]}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"For", "[", 
             RowBox[{
              RowBox[{"m", "=", "1"}], ",", 
              RowBox[{"m", "<=", "NN"}], ",", 
              RowBox[{"m", "++"}], ",", "\[IndentingNewLine]", 
              RowBox[{"For", "[", 
               RowBox[{
                RowBox[{"n", "=", "1"}], ",", 
                RowBox[{"n", "<=", 
                 RowBox[{"NN", "/", "m"}]}], ",", 
                RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{
                  RowBox[{"Rvals", "[", 
                   RowBox[{"[", 
                    RowBox[{"m", ",", "n"}], "]"}], "]"}], "=", 
                  RowBox[{"R", "[", 
                   RowBox[{"m", ",", "n"}], "]"}]}], ";", 
                 "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"dvals", "[", 
                   RowBox[{"[", 
                    RowBox[{"m", ",", "n"}], "]"}], "]"}], "=", 
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"m", "==", "1"}], "&&", 
                    RowBox[{"n", "==", "1"}]}], ",", "0", ",", 
                    RowBox[{"d", "[", 
                    RowBox[{"m", ",", "n"}], "]"}]}], "]"}]}], ";"}]}], 
               "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
             "]"}]}]}], "\[IndentingNewLine]", "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{
           RowBox[{"Print", "[", 
            RowBox[{
             RowBox[{"N", "[", 
              RowBox[{"Rvals", ",", "3"}], "]"}], "//", "MatrixForm"}], "]"}],
            ";", "\[IndentingNewLine]", 
           RowBox[{"Print", "[", 
            RowBox[{
             RowBox[{"N", "[", 
              RowBox[{"dvals", ",", "3"}], "]"}], "//", "MatrixForm"}], "]"}],
            ";"}], "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{"(*", " ", 
          RowBox[{
           RowBox[{
           "solve", " ", "for", " ", "the", " ", "degenerate", " ", "basis", 
            " ", "Hmn"}], ",", " ", 
           RowBox[{"following", " ", 
            RowBox[{"Paulina", "'"}], "s", " ", "strategy"}]}], " ", "*)"}], 
         "\[IndentingNewLine]", 
         RowBox[{"Module", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
            "len", ",", "ordmn", ",", "l", ",", "r", ",", "s", ",", "m", ",", 
             "n", ",", "denom", ",", "hmn", ",", "hvect"}], "}"}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{
             RowBox[{"{", 
              RowBox[{"len", ",", "ordmn"}], "}"}], "=", 
             RowBox[{"Lattice", "[", "NN", "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"hmn", "=", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"j", "\[Equal]", "0"}], ",", "1", ",", "0"}], "]"}], 
               ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", "1", ",", "len"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", "0", ",", "NN"}], "}"}]}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"hvect", "=", 
             RowBox[{"Table", "[", 
              RowBox[{"1", ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", "1", ",", "len"}], "}"}]}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"denom", "[", 
              RowBox[{"m_", ",", "n_", ",", "r_", ",", "s_"}], "]"}], ":=", 
             RowBox[{
              RowBox[{"denom", "[", 
               RowBox[{"m", ",", "n", ",", "r", ",", "s"}], "]"}], "=", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"dvals", "[", 
                 RowBox[{"[", 
                  RowBox[{"m", ",", "n"}], "]"}], "]"}], "+", 
                RowBox[{"m", "*", "n"}], "-", 
                RowBox[{"dvals", "[", 
                 RowBox[{"[", 
                  RowBox[{"r", ",", "s"}], "]"}], "]"}]}], ")"}]}]}], ";", 
            "\[IndentingNewLine]", "\[IndentingNewLine]", 
            RowBox[{"For", "[", 
             RowBox[{
              RowBox[{"l", "=", "1"}], ",", 
              RowBox[{"l", "\[LessEqual]", "NN"}], ",", 
              RowBox[{"l", "++"}], ",", "\[IndentingNewLine]", 
              RowBox[{"For", "[", 
               RowBox[{
                RowBox[{"m", "=", "1"}], ",", 
                RowBox[{"m", "\[LessEqual]", "NN"}], ",", 
                RowBox[{"m", "++"}], ",", "\[IndentingNewLine]", 
                RowBox[{"For", "[", 
                 RowBox[{
                  RowBox[{"n", "=", "1"}], ",", 
                  RowBox[{"n", "<=", 
                   RowBox[{"NN", "/", "m"}]}], ",", 
                  RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"hmn", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"ordmn", "[", 
                    RowBox[{"m", ",", "n"}], "]"}], ",", 
                    RowBox[{"l", "+", "1"}]}], "]"}], "]"}], "=", 
                    RowBox[{"Sum", "[", 
                    RowBox[{
                    RowBox[{
                    FractionBox[
                    RowBox[{"Rvals", "[", 
                    RowBox[{"[", 
                    RowBox[{"r", ",", "s"}], "]"}], "]"}], 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"NumberQ", "[", 
                    RowBox[{"denom", "[", 
                    RowBox[{"m", ",", "n", ",", "r", ",", "s"}], "]"}], "]"}],
                     "&&", 
                    RowBox[{
                    RowBox[{"denom", "[", 
                    RowBox[{"m", ",", "n", ",", "r", ",", "s"}], "]"}], "==", 
                    "0"}]}], ",", "1", ",", 
                    RowBox[{"denom", "[", 
                    RowBox[{"m", ",", "n", ",", "r", ",", "s"}], "]"}]}], 
                    "]"}]], "*", 
                    RowBox[{"hmn", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"ordmn", "[", 
                    RowBox[{"r", ",", "s"}], "]"}], ",", 
                    RowBox[{"l", "-", 
                    RowBox[{"r", "*", "s"}], "+", "1"}]}], "]"}], "]"}]}], 
                    ",", 
                    RowBox[{"{", 
                    RowBox[{"r", ",", "1", ",", "l"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"s", ",", "1", ",", 
                    RowBox[{"l", "/", "r"}]}], "}"}]}], "]"}]}], ";"}]}], 
                 "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
               "]"}]}], "\[IndentingNewLine]", "]"}], ";", 
            "\[IndentingNewLine]", "\[IndentingNewLine]", 
            RowBox[{"For", "[", 
             RowBox[{
              RowBox[{"m", "=", "1"}], ",", 
              RowBox[{"m", "\[LessEqual]", "NN"}], ",", 
              RowBox[{"m", "++"}], ",", "\[IndentingNewLine]", 
              RowBox[{"For", "[", 
               RowBox[{
                RowBox[{"n", "=", "1"}], ",", 
                RowBox[{"n", "<=", 
                 RowBox[{"NN", "/", "m"}]}], ",", 
                RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{
                  RowBox[{"hvect", "[", 
                   RowBox[{"[", 
                    RowBox[{"ordmn", "[", 
                    RowBox[{"m", ",", "n"}], "]"}], "]"}], "]"}], "=", 
                  RowBox[{"Sum", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"16", "*", "q"}], ")"}], "^", "l"}], "*", 
                    RowBox[{"hmn", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"ordmn", "[", 
                    RowBox[{"m", ",", "n"}], "]"}], ",", 
                    RowBox[{"l", "+", "1"}]}], "]"}], "]"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"l", ",", "0", ",", "NN"}], "}"}]}], "]"}]}], 
                 ";"}]}], "\[IndentingNewLine]", "]"}]}], 
             "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"Hmn", "[", 
              RowBox[{"m_", ",", "n_"}], "]"}], ":=", 
             RowBox[{"hvect", "[", 
              RowBox[{"[", 
               RowBox[{"ordmn", "[", 
                RowBox[{"m", ",", "n"}], "]"}], "]"}], "]"}]}]}]}], 
          "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
         "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{"**", 
           RowBox[{"*", " ", "H", " ", "for", " ", "any", " ", "d"}]}], " ", 
          "****)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"H", "[", "d_", "]"}], ":=", 
          RowBox[{"Module", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"h", ",", "m", ",", "n", ",", "denom", ",", "dp"}], 
             "}"}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"dp", "=", 
              RowBox[{"d", "//", "Np"}]}], ";", "\[IndentingNewLine]", 
             RowBox[{"h", "=", "1"}], ";", "\[IndentingNewLine]", 
             RowBox[{"For", "[", 
              RowBox[{
               RowBox[{"m", "=", "1"}], ",", 
               RowBox[{"m", "<=", "NN"}], ",", 
               RowBox[{"m", "++"}], ",", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"For", "[", 
                 RowBox[{
                  RowBox[{"n", "=", "1"}], ",", 
                  RowBox[{"n", "<=", 
                   RowBox[{"NN", "/", "m"}]}], ",", 
                  RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
                  RowBox[{
                   RowBox[{"denom", "=", 
                    RowBox[{"dp", "-", 
                    RowBox[{"dvals", "[", 
                    RowBox[{"[", 
                    RowBox[{"m", ",", "n"}], "]"}], "]"}]}]}], ";", 
                   "\[IndentingNewLine]", 
                   RowBox[{"h", "+=", 
                    RowBox[{
                    RowBox[{"Series", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"16", "*", "q"}], ")"}], "^", 
                    RowBox[{"(", 
                    RowBox[{"m", "*", "n"}], ")"}]}], "*", 
                    RowBox[{"Rvals", "[", 
                    RowBox[{"[", 
                    RowBox[{"m", ",", "n"}], "]"}], "]"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"q", ",", "0", ",", "NN"}], "}"}]}], "]"}], "*", 
                    RowBox[{
                    RowBox[{"Hmn", "[", 
                    RowBox[{"m", ",", "n"}], "]"}], "/", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"denom", "===", "0"}], ",", "1", ",", "denom"}], 
                    "]"}]}]}]}], ";"}]}], "\[IndentingNewLine]", "]"}], 
                ";"}]}], "\[IndentingNewLine]", "]"}], ";", 
             "\[IndentingNewLine]", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"h", "//", "Simplify"}], "//", "Normal"}]}]}], 
           "\[IndentingNewLine]", "]"}]}], ";", "\[IndentingNewLine]", 
         "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{"note", " ", "different", " ", "exponent", " ", "in", " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", "z"}], ")"}], " ", "term"}], "*)"}], 
         "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"16", "q"}], ")"}], "^", 
            RowBox[{"(", 
             RowBox[{"d", "-", 
              RowBox[{
               RowBox[{"Q", "^", "2"}], "/", "4"}]}], ")"}]}], " ", 
           RowBox[{"x", "^", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "d1"}], "-", "d2"}], ")"}]}], 
           RowBox[{"x", "^", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Q", "^", "2"}], "/", "4"}], ")"}]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", "x"}], ")"}], "^", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"Q", "^", "2"}], "/", "4"}], "-", "d2", "-", "d3"}], 
             ")"}]}], 
           RowBox[{
            RowBox[{"EllipticTheta", "[", 
             RowBox[{"3", ",", "0", ",", "q"}], "]"}], "^", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", 
               RowBox[{"Q", "^", "2"}]}], "-", 
              RowBox[{"4", 
               RowBox[{"(", 
                RowBox[{"d1", "+", "d2", "+", "d3", "+", "d4"}], ")"}]}]}], 
             ")"}]}]}], "*)"}], " ", "\[IndentingNewLine]", 
         "\[IndentingNewLine]", 
         RowBox[{"(*", " ", 
          RowBox[{"just", " ", "return", " ", "H"}], " ", "*)"}], 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"F", "[", 
           RowBox[{"d_", ",", "q0_"}], "]"}], "=", 
          RowBox[{
           RowBox[{"H", "[", "d", "]"}], "/.", 
           RowBox[{"{", 
            RowBox[{"q", "->", "q0"}], "}"}]}]}], ";", "\[IndentingNewLine]", 
         
         RowBox[{"Return", "[", "F", "]"}], ";"}]}], "\[IndentingNewLine]", 
       "]"}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.808914577032393*^9, 3.808914577405366*^9}, {
   3.808914633668633*^9, 3.8089146656974087`*^9}, {3.808914862991274*^9, 
   3.8089148739147263`*^9}, {3.808914931961536*^9, 3.8089149384587107`*^9}, {
   3.8089149988315*^9, 3.808915013069064*^9}, {3.808915076976431*^9, 
   3.808915077101655*^9}, {3.8089151187279882`*^9, 3.808915129134712*^9}, 
   3.808915623709269*^9, {3.808915690215065*^9, 3.8089158138535013`*^9}, {
   3.8089159075708313`*^9, 3.8089161432805367`*^9}, 3.80891631283712*^9, {
   3.8089163769329977`*^9, 3.808916377034446*^9}, {3.80911522686876*^9, 
   3.809115233115007*^9}, {3.8091158837735243`*^9, 3.809115921614011*^9}, {
   3.809116230672597*^9, 3.809116231030999*^9}, {3.809264452659734*^9, 
   3.809264476495926*^9}, {3.809264512823666*^9, 3.809264578534288*^9}, {
   3.809264650372517*^9, 3.80926474952422*^9}, {3.809266688001815*^9, 
   3.809266705142331*^9}, {3.809268557084844*^9, 3.8092686025970173`*^9}, {
   3.809268785282423*^9, 3.8092689078805923`*^9}, {3.809269026300853*^9, 
   3.8092690283118134`*^9}, {3.809269238725569*^9, 3.809269283808752*^9}, {
   3.809283425203043*^9, 3.8092834273578033`*^9}, 3.8092836030201387`*^9, {
   3.809284248477947*^9, 3.809284249617804*^9}, {3.809290171093163*^9, 
   3.8092901846216097`*^9}, {3.809290224322185*^9, 3.8092902658969707`*^9}, {
   3.809290384632805*^9, 3.8092904289566936`*^9}, {3.809291556073415*^9, 
   3.8092915597852707`*^9}, {3.809291659472883*^9, 3.8092916926202383`*^9}, 
   3.809291936668447*^9, {3.809305560948328*^9, 3.809305596470076*^9}, {
   3.809305646768875*^9, 3.80930578218606*^9}, {3.809342192706126*^9, 
   3.809342199531961*^9}, {3.809342238386071*^9, 3.809342260373541*^9}, {
   3.809342325796935*^9, 3.809342350923543*^9}, {3.809342507151582*^9, 
   3.8093425098518133`*^9}, {3.809342545377384*^9, 3.8093425783262253`*^9}, {
   3.8093426496337757`*^9, 3.80934266667654*^9}, {3.8093427126518593`*^9, 
   3.809342714200081*^9}, {3.809343003541257*^9, 3.809343297567141*^9}, {
   3.809343335744608*^9, 3.8093434654944563`*^9}, {3.809343518570959*^9, 
   3.8093435359450293`*^9}, {3.809343617640234*^9, 3.80934362237136*^9}, {
   3.809343736195588*^9, 3.809343789358082*^9}, {3.809343846902618*^9, 
   3.8093438515989943`*^9}, {3.809343939388276*^9, 3.809343991623899*^9}, {
   3.809344062363284*^9, 3.809344108650239*^9}, {3.80934614245317*^9, 
   3.809346153298994*^9}, {3.8093461874234123`*^9, 3.809346231485771*^9}, {
   3.80934634919739*^9, 3.8093463651466513`*^9}, {3.809346424573534*^9, 
   3.809346431158286*^9}, {3.809346494232697*^9, 3.809346562898745*^9}, {
   3.8093465948817167`*^9, 3.809346623330386*^9}, {3.8093466562696238`*^9, 
   3.809346692992464*^9}, {3.80934690315633*^9, 3.8093469163764*^9}, {
   3.8093470263139067`*^9, 3.8093470537879143`*^9}, {3.8093470885391407`*^9, 
   3.809347094213821*^9}, {3.809347844159745*^9, 3.809347871577813*^9}, {
   3.809350322849058*^9, 3.809350349733471*^9}, {3.809350434923379*^9, 
   3.809350440301626*^9}, {3.8093519135730677`*^9, 3.809351916160315*^9}, {
   3.809351946500525*^9, 3.809351949160282*^9}, {3.8093520182132683`*^9, 
   3.809352030396411*^9}, {3.809356673945731*^9, 3.809356677627623*^9}, {
   3.809358896262048*^9, 3.809358967896809*^9}, {3.809359259582841*^9, 
   3.809359299979198*^9}, {3.809359411417841*^9, 3.809359411596944*^9}, {
   3.809359483305297*^9, 3.8093594923037777`*^9}, {3.809360008935924*^9, 
   3.8093600392383347`*^9}, {3.809361675014572*^9, 3.809361686915248*^9}, {
   3.809361743302984*^9, 3.80936175514049*^9}, {3.809365990848152*^9, 
   3.809366050015357*^9}, {3.809366497263525*^9, 3.8093665567498417`*^9}, {
   3.809366672388936*^9, 3.809366689537188*^9}, {3.8093667386490583`*^9, 
   3.809366748866877*^9}, {3.8093668140872583`*^9, 3.809366816485853*^9}, {
   3.809367002514514*^9, 3.8093670063729277`*^9}, {3.809368367975263*^9, 
   3.809368369703822*^9}, {3.809387683899907*^9, 3.80938770608591*^9}, {
   3.8093882794691067`*^9, 3.809388287926005*^9}, {3.809388528042408*^9, 
   3.809388545856669*^9}, {3.8093890168592033`*^9, 3.809389029230013*^9}, {
   3.809389271432001*^9, 3.8093892799634047`*^9}, {3.809390125214958*^9, 
   3.809390139357047*^9}, {3.809390402298725*^9, 3.809390419792101*^9}, {
   3.809433332225669*^9, 3.809433332575385*^9}, {3.8094360511184263`*^9, 
   3.809436092100109*^9}, {3.809436134295456*^9, 3.809436139501721*^9}, {
   3.8099092869994*^9, 3.809909299751768*^9}, {3.8099093460715837`*^9, 
   3.8099093474066668`*^9}, {3.809909875129807*^9, 3.8099098758311243`*^9}, {
   3.8099106730523567`*^9, 3.809910673231401*^9}, {3.820603189600357*^9, 
   3.820603191591267*^9}, 3.820603244457445*^9, {3.820603279926545*^9, 
   3.8206032905906076`*^9}, {3.8259631511232147`*^9, 3.825963159082511*^9}, {
   3.8547306210331783`*^9, 3.854730622968636*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"171c1ca2-2668-4649-ac2e-353383e684ed"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.885238011163096*^9},ExpressionUUID->"d4d7e81c-6059-456f-8b75-\
26380ad8cff6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"full", " ", "conformal", " ", "blocks"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"cb4321bosc25", "[", 
      RowBox[{"h_", ",", "z_"}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"res", "=", "0"}], ",", "q", ",", "myH"}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"q", "=", 
         RowBox[{"EllipticNomeQ", "[", "z", "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"myH", "=", 
         RowBox[{"bosS4CBqRecur", "[", 
          RowBox[{
          "qorder", ",", "h1", ",", "h2", ",", "h3", ",", "h4", ",", "cc", 
           ",", "prec"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"res", "=", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"16", "*", "q"}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{"h", "-", 
             RowBox[{
              RowBox[{"Q", "^", "2"}], "/", "4"}]}], ")"}]}], "*", 
          RowBox[{"z", "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Q", "^", "2"}], "/", "4"}], "-", "h1", "-", "h2"}], 
            ")"}]}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "z"}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Q", "^", "2"}], "/", "4"}], "-", "h2", "-", "h3"}], 
            ")"}]}], "*", 
          RowBox[{
           RowBox[{"EllipticTheta", "[", 
            RowBox[{"3", ",", "0", ",", "q"}], "]"}], "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", "*", 
              RowBox[{"Q", "^", "2"}]}], "-", 
             RowBox[{"4", "*", 
              RowBox[{"(", 
               RowBox[{"h1", "+", "h2", "+", "h3", "+", "h4"}], ")"}]}]}], 
            ")"}]}], "*", 
          RowBox[{"(", 
           RowBox[{"myH", "[", 
            RowBox[{"h", ",", "q"}], "]"}], ")"}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Return", "[", "res", "]"}], ";"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "*)"}]}]], "Input",
 CellChangeTimes->{{3.885238012911521*^9, 
  3.8852380261764507`*^9}},ExpressionUUID->"aebeaeba-9ba5-43a3-b2bc-\
020feca7c512"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{{3.885238003886344*^9, 3.8852380041698523`*^9}, {
  3.885238087245488*^9, 
  3.885238087447094*^9}},ExpressionUUID->"1c4b9a4e-6b36-4e81-a4f4-\
4be2a7bcedb4"],

Cell["\<\
sample verification of crossing relation (A.4), under exchange of operators \
2<->3
in c=1 Liouville CFT for imaginary external Liouville momenta\
\>", "Text",
 CellChangeTimes->{{3.885238090737162*^9, 3.885238119061157*^9}, {
  3.885238650737652*^9, 
  3.8852386570510197`*^9}},ExpressionUUID->"8fb35134-3f07-468f-b6c8-\
14e7e6e45fa8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Liouville", " ", "at", " ", "c"}], "=", "1"}], ",", " ", 
    RowBox[{"following", " ", 
     RowBox[{"Ribault", "'"}], 
     RowBox[{"s", " ", "'"}], "15", " ", "paper"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"myGamma1", "[", "z_", "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "*", "\[Pi]"}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{"z", "/", "2"}], ")"}]}], "/", 
       RowBox[{"BarnesG", "[", "z", "]"}]}], "/", 
      RowBox[{"Sqrt", "[", 
       RowBox[{"2", "\[Pi]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"myUpsilon1", "[", "z_", "]"}], ":=", 
     FractionBox["1", 
      RowBox[{
       RowBox[{"myGamma1", "[", "z", "]"}], "*", 
       RowBox[{"myGamma1", "[", 
        RowBox[{"2", "-", "z"}], "]"}]}]]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"myCleq1", "[", 
      RowBox[{"P1_", ",", "P2_", ",", "P3_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"myUpsilon1", "[", 
       RowBox[{"1", "+", "P1", "+", "P2", "+", "P3"}], "]"}], "*", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"myUpsilon1", "[", 
          RowBox[{"1", "-", "P1", "+", "P2", "+", "P3"}], "]"}], 
         RowBox[{"myUpsilon1", "[", 
          RowBox[{"1", "+", 
           RowBox[{"2", "*", "P1"}]}], "]"}]], "*", 
        FractionBox[
         RowBox[{"myUpsilon1", "[", 
          RowBox[{"1", "+", "P1", "-", "P2", "+", "P3"}], "]"}], 
         RowBox[{"myUpsilon1", "[", 
          RowBox[{"1", "+", 
           RowBox[{"2", "*", "P2"}]}], "]"}]], "*", 
        FractionBox[
         RowBox[{"myUpsilon1", "[", 
          RowBox[{"1", "+", "P1", "+", "P2", "-", "P3"}], "]"}], 
         RowBox[{"myUpsilon1", "[", 
          RowBox[{"1", "+", 
           RowBox[{"2", "*", "P3"}]}], "]"}]]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "\"\<reflection phase\>\"", " ", "is", " ", "equal", " ", "to", " ", 
      "1"}], ",", " ", 
     RowBox[{
      RowBox[{"for", " ", "\[Beta]"}], "=", "1"}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"myDOZZ", "[", 
      RowBox[{"P1_", ",", "P2_", ",", "P3_"}], "]"}], ":=", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"myUpsilon1", "[", 
        RowBox[{"1", "+", 
         RowBox[{"I", "*", 
          RowBox[{"(", 
           RowBox[{"P1", "+", "P2", "+", "P3"}], ")"}]}]}], "]"}]], 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"2", "*", "P1", "*", 
          RowBox[{"myUpsilon1", "[", 
           RowBox[{"1", "+", 
            RowBox[{"2", "*", "I", "*", "P1"}]}], "]"}]}], 
         RowBox[{"myUpsilon1", "[", 
          RowBox[{"1", "+", 
           RowBox[{"I", "*", 
            RowBox[{"(", 
             RowBox[{"P2", "+", "P3", "-", "P1"}], ")"}]}]}], "]"}]], "*", 
        FractionBox[
         RowBox[{"2", "*", "P2", "*", 
          RowBox[{"myUpsilon1", "[", 
           RowBox[{"1", "+", 
            RowBox[{"2", "*", "I", "*", "P2"}]}], "]"}]}], 
         RowBox[{"myUpsilon1", "[", 
          RowBox[{"1", "+", 
           RowBox[{"I", "*", 
            RowBox[{"(", 
             RowBox[{"P3", "+", "P1", "-", "P2"}], ")"}]}]}], "]"}]], "*", 
        FractionBox[
         RowBox[{"2", "*", "P3", "*", 
          RowBox[{"myUpsilon1", "[", 
           RowBox[{"1", "+", 
            RowBox[{"2", "*", "I", "*", "P3"}]}], "]"}]}], 
         RowBox[{"myUpsilon1", "[", 
          RowBox[{"1", "+", 
           RowBox[{"I", "*", 
            RowBox[{"(", 
             RowBox[{"P1", "+", "P2", "-", "P3"}], ")"}]}]}], "]"}]]}], 
       ")"}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.854720381104857*^9, 3.854720399198448*^9}, {
  3.8547205250469723`*^9, 3.854720564015101*^9}, {3.8560889719846573`*^9, 
  3.856088972160304*^9}, {3.856089024234777*^9, 3.856089025586322*^9}, {
  3.865535744444459*^9, 3.865535747576077*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"c287e73c-70e4-4692-b60d-c3d28a863a67"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "parameters", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"prec", "=", "200"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Liouville", " ", "at", " ", "c"}], "=", "1"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"cc1", "=", 
     RowBox[{"N", "[", 
      RowBox[{
       RowBox[{"1", "-", 
        RowBox[{"1", "/", "10000"}]}], ",", "prec"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"cc1", "=", 
      RowBox[{"N", "[", 
       RowBox[{
        RowBox[{"1", "-", 
         RowBox[{"1", "/", "500"}]}], ",", "prec"}], "]"}]}], ";"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Qh", "=", 
     RowBox[{"Sqrt", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"cc1", "-", "1"}], ")"}], "/", "6"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"bh", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"Qh", "-", 
        RowBox[{"Sqrt", "[", 
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          RowBox[{"Qh", "^", "2"}]}], "]"}]}], ")"}], "/", "2"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<bh = \>\"", "<>", 
      RowBox[{"ToString", "[", 
       RowBox[{"bh", "//", "N"}], "]"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{"w1", ",", "w2", ",", "w3", ",", "w4"}], "}"}], "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"1", "/", "3"}], ",", 
       RowBox[{"1", "/", "4"}], ",", 
       RowBox[{"1", "/", "5"}], ",", 
       RowBox[{"3", "/", "7"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"note", " ", "the", " ", "minus", " ", "sign"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{"hh1", ",", "hh2", ",", "hh3", ",", "hh4"}], "}"}], "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"Qh", "^", "2"}], "/", "4"}], "-", 
         RowBox[{"w1", "^", "2"}]}], ")"}], ",", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"Qh", "^", "2"}], "/", "4"}], "-", 
         RowBox[{"w2", "^", "2"}]}], ")"}], ",", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"Qh", "^", "2"}], "/", "4"}], "-", 
         RowBox[{"w3", "^", "2"}]}], ")"}], ",", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"Qh", "^", "2"}], "/", "4"}], "-", 
         RowBox[{"w4", "^", "2"}]}], ")"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"print", " ", "out"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<{w4, w3, w2, w1} = \>\"", "<>", 
      RowBox[{"ToString", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"w4", ",", "w3", ",", "w2", ",", "w1"}], "}"}], "//", "N"}], 
       "]"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Print", "[", "\"\<Liouville c=1 weights:\>\"", "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<{hh4, hh3, hh2, hh1} = \>\"", "<>", 
      RowBox[{"ToString", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"hh4", ",", "hh3", ",", "hh2", ",", "hh1"}], "}"}], "//", 
        "N"}], "]"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"qorder", "=", "8"}], ";"}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.809368551373438*^9, 3.80936865282199*^9}, {
   3.809368700310082*^9, 3.809368700489447*^9}, 3.809389789331531*^9, {
   3.809390086855835*^9, 3.809390092714231*^9}, {3.8097933156761103`*^9, 
   3.809793334086792*^9}, {3.816714616697179*^9, 3.816714648698303*^9}, {
   3.817315563665971*^9, 3.817315581293168*^9}, {3.817320501648629*^9, 
   3.817320501791561*^9}, {3.817341264706739*^9, 3.817341280369378*^9}, {
   3.817341336928985*^9, 3.817341350584194*^9}, {3.817341393949873*^9, 
   3.8173414046051683`*^9}, {3.819660448699452*^9, 3.819660487900272*^9}, {
   3.819663089118348*^9, 3.819663094780636*^9}, {3.819673080392653*^9, 
   3.819673081602995*^9}, {3.81967372201574*^9, 3.819673722134157*^9}, {
   3.819738436549871*^9, 3.819738438174259*^9}, {3.820342016952881*^9, 
   3.820342017014876*^9}, {3.820342052246134*^9, 3.820342166240654*^9}, {
   3.820342296370904*^9, 3.820342307614554*^9}, {3.8203540019211607`*^9, 
   3.820354012707308*^9}, {3.820354128282387*^9, 3.820354137594288*^9}, {
   3.820423354364156*^9, 3.820423354587585*^9}, {3.820433154645595*^9, 
   3.820433154693368*^9}, {3.820585316035995*^9, 3.8205853161710663`*^9}, {
   3.820588677530066*^9, 3.820588677607161*^9}, {3.820588812748568*^9, 
   3.8205888141715918`*^9}, {3.8205930673982267`*^9, 3.820593070474519*^9}, {
   3.820597137896776*^9, 3.8205971380048237`*^9}, {3.820601400057349*^9, 
   3.820601445627758*^9}, 3.8206014797177277`*^9, {3.820601680775408*^9, 
   3.820601685526785*^9}, {3.820606275698614*^9, 3.820606282566876*^9}, {
   3.820617718004182*^9, 3.820617766343938*^9}, {3.820709636731608*^9, 
   3.8207096379977407`*^9}, {3.820850603594603*^9, 3.820850667873344*^9}, {
   3.820859399270423*^9, 3.820859421545961*^9}, {3.820859471077791*^9, 
   3.8208594958236094`*^9}, {3.8208601075121317`*^9, 3.820860156646224*^9}, {
   3.820880168975322*^9, 3.8208801720883293`*^9}, {3.820880350406348*^9, 
   3.82088035057734*^9}, {3.824409013640399*^9, 3.824409028171678*^9}, {
   3.82440907177705*^9, 3.824409074856641*^9}, {3.824409105451749*^9, 
   3.824409257143489*^9}, {3.8244100501075077`*^9, 3.8244100549680347`*^9}, 
   3.824578516913068*^9, {3.824579322437064*^9, 3.824579345895578*^9}, {
   3.824925276022532*^9, 3.8249252777795267`*^9}, 3.825067759758359*^9, {
   3.825191780556633*^9, 3.825191780772065*^9}, {3.82519220814859*^9, 
   3.8251922082970333`*^9}, {3.8271485382761507`*^9, 3.827148571926598*^9}, {
   3.827157267224573*^9, 3.827157313664795*^9}, {3.82715851704536*^9, 
   3.827158546900587*^9}, {3.830524671800639*^9, 3.830524671993347*^9}, {
   3.843293624170701*^9, 3.8432936545647182`*^9}, {3.843293778231988*^9, 
   3.843293779602103*^9}, {3.8433214422599087`*^9, 3.843321496457644*^9}, {
   3.843331783222769*^9, 3.843331807471178*^9}, {3.843343030093445*^9, 
   3.843343037036892*^9}, {3.843343760578537*^9, 3.843343769071569*^9}, {
   3.8433449607697277`*^9, 3.843344970646456*^9}, {3.8433879314045067`*^9, 
   3.843387975128037*^9}, {3.849735857585588*^9, 3.849735859432397*^9}, {
   3.8497359691548758`*^9, 3.8497360107981777`*^9}, {3.8498051285580273`*^9, 
   3.849805138282373*^9}, {3.84981071596881*^9, 3.849810720545541*^9}, {
   3.849814543462346*^9, 3.849814563150148*^9}, {3.850316020567815*^9, 
   3.8503160246442747`*^9}, {3.854731057545878*^9, 3.8547310931373243`*^9}, {
   3.8547311376106462`*^9, 3.85473114576271*^9}, 3.854731401722056*^9, {
   3.8547320234590683`*^9, 3.854732025304512*^9}, {3.854732766651227*^9, 
   3.854732846951425*^9}, 3.854734008912951*^9, {3.8547459658196697`*^9, 
   3.854745966174082*^9}, {3.8547463331271353`*^9, 3.854746347436996*^9}, {
   3.854746591700263*^9, 3.854746600597289*^9}, {3.8547492685474377`*^9, 
   3.854749297493683*^9}, {3.8547509971440496`*^9, 3.854750998311222*^9}, {
   3.854751036175873*^9, 3.8547510593177834`*^9}, {3.8547514816700974`*^9, 
   3.8547514818216953`*^9}, {3.8548871552537413`*^9, 
   3.8548871588980713`*^9}, {3.8548874517419*^9, 3.8548874589869833`*^9}, {
   3.854890540915258*^9, 3.8548905561195593`*^9}, {3.854890589078587*^9, 
   3.8548905937588987`*^9}, {3.854897864801344*^9, 3.854897876675131*^9}, {
   3.854898101481504*^9, 3.8548981019279757`*^9}, 3.854898231601462*^9, {
   3.854898466097892*^9, 3.854898498837517*^9}, {3.85489877614193*^9, 
   3.854898776235484*^9}, {3.8551592146581793`*^9, 3.855159220942136*^9}, {
   3.855161791959486*^9, 3.8551617989585447`*^9}, {3.855163019479843*^9, 
   3.855163034889401*^9}, 3.855163299049588*^9, {3.855165642323348*^9, 
   3.8551656483795223`*^9}, {3.8551661879700527`*^9, 
   3.8551661893904467`*^9}, {3.85525029989301*^9, 3.855250318100337*^9}, {
   3.855250354194747*^9, 3.855250358355485*^9}, 3.85525039048769*^9, {
   3.856088532001781*^9, 3.85608853559205*^9}, {3.856088688117042*^9, 
   3.856088689861486*^9}, {3.856088754884017*^9, 3.8560887626615057`*^9}, {
   3.856089083333969*^9, 3.8560890839251347`*^9}, {3.856462436653384*^9, 
   3.856462523577467*^9}, 3.8590171471856203`*^9, {3.859193606416175*^9, 
   3.859193606679143*^9}, 3.8592349031401052`*^9, {3.865534922748025*^9, 
   3.865534941402912*^9}, {3.86553497218919*^9, 3.865534991552205*^9}, {
   3.865535030449753*^9, 3.8655352383258867`*^9}, {3.86587090696592*^9, 
   3.865870914993702*^9}, {3.8658714555393867`*^9, 3.865871458788781*^9}, {
   3.870096670867381*^9, 3.870096671622176*^9}, {3.883946638114332*^9, 
   3.883946737943972*^9}, {3.884009042307588*^9, 3.8840090432615423`*^9}, {
   3.885238424900178*^9, 3.885238431774135*^9}, {3.885238681191695*^9, 
   3.885238687374116*^9}},ExpressionUUID->"74996779-d28d-4974-8897-\
c8560e123960"],

Cell[CellGroupData[{

Cell[BoxData["\<\"bh = 0. - 0.997961 I\"\>"], "Print",
 CellChangeTimes->{{3.8852384130288963`*^9, 3.885238432184108*^9}},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"07e84849-7de6-4867-a15c-354f1e4550d5"],

Cell[BoxData["\<\"{w4, w3, w2, w1} = {0.428571, 0.2, 0.25, 0.333333}\"\>"], \
"Print",
 CellChangeTimes->{{3.8852384130288963`*^9, 3.885238432184897*^9}},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"889dab85-7dc2-450d-bd70-5629b5022e5d"],

Cell[BoxData["\<\"Liouville c=1 weights:\"\>"], "Print",
 CellChangeTimes->{{3.8852384130288963`*^9, 3.8852384321858397`*^9}},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"1d4e7330-00d1-49e8-8d71-4f53d43ab457"],

Cell[BoxData["\<\"{hh4, hh3, hh2, hh1} = {-0.183678, -0.0400042, -0.0625042, \
-0.111115}\"\>"], "Print",
 CellChangeTimes->{{3.8852384130288963`*^9, 3.885238432186458*^9}},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"eaceaa3e-1fcf-488f-bcf6-3736c975b2b9"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"conformal", " ", "blocks"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"c", "=", "1"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"cb4321bosc1", "[", 
      RowBox[{"h_", ",", "z_"}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"res", "=", "0"}], ",", "q", ",", "myH"}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"q", "=", 
         RowBox[{"EllipticNomeQ", "[", "z", "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"myH", "=", 
         RowBox[{"bosS4CBqRecur", "[", 
          RowBox[{
          "qorder", ",", "hh1", ",", "hh2", ",", "hh3", ",", "hh4", ",", 
           "cc1", ",", "prec"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"res", "=", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"16", "*", "q"}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{"h", "-", 
             RowBox[{
              RowBox[{"Qh", "^", "2"}], "/", "4"}]}], ")"}]}], "*", 
          RowBox[{"z", "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Qh", "^", "2"}], "/", "4"}], "-", "hh1", "-", "hh2"}], 
            ")"}]}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "z"}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Qh", "^", "2"}], "/", "4"}], "-", "hh2", "-", "hh3"}], 
            ")"}]}], "*", 
          RowBox[{
           RowBox[{"EllipticTheta", "[", 
            RowBox[{"3", ",", "0", ",", "q"}], "]"}], "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", "*", 
              RowBox[{"Qh", "^", "2"}]}], "-", 
             RowBox[{"4", "*", 
              RowBox[{"(", 
               RowBox[{"hh1", "+", "hh2", "+", "hh3", "+", "hh4"}], ")"}]}]}],
             ")"}]}], "*", 
          RowBox[{"(", 
           RowBox[{"myH", "[", 
            RowBox[{"h", ",", "q"}], "]"}], ")"}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Return", "[", "res", "]"}], ";"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"cb4231bosc1", "[", 
      RowBox[{"h_", ",", "z_"}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"res", "=", "0"}], ",", "q", ",", "myH"}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"q", "=", 
         RowBox[{"EllipticNomeQ", "[", "z", "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"myH", "=", 
         RowBox[{"bosS4CBqRecur", "[", 
          RowBox[{
          "qorder", ",", "hh1", ",", "hh3", ",", "hh2", ",", "hh4", ",", 
           "cc1", ",", "prec"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"res", "=", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"16", "*", "q"}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{"h", "-", 
             RowBox[{
              RowBox[{"Qh", "^", "2"}], "/", "4"}]}], ")"}]}], "*", 
          RowBox[{"z", "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Qh", "^", "2"}], "/", "4"}], "-", "hh1", "-", "hh3"}], 
            ")"}]}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "z"}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Qh", "^", "2"}], "/", "4"}], "-", "hh2", "-", "hh3"}], 
            ")"}]}], "*", 
          RowBox[{
           RowBox[{"EllipticTheta", "[", 
            RowBox[{"3", ",", "0", ",", "q"}], "]"}], "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", "*", 
              RowBox[{"Qh", "^", "2"}]}], "-", 
             RowBox[{"4", "*", 
              RowBox[{"(", 
               RowBox[{"hh1", "+", "hh2", "+", "hh3", "+", "hh4"}], ")"}]}]}],
             ")"}]}], "*", 
          RowBox[{"(", 
           RowBox[{"myH", "[", 
            RowBox[{"h", ",", "q"}], "]"}], ")"}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Return", "[", "res", "]"}], ";"}]}], "]"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.855245906706106*^9, 3.8552459339635973`*^9}, {
  3.855245981398779*^9, 3.855246077475883*^9}, {3.8552489617383823`*^9, 
  3.855248964584303*^9}, {3.856462586199411*^9, 3.8564626832317753`*^9}, {
  3.859109942746154*^9, 3.859110057324048*^9}, {3.859110097892395*^9, 
  3.8591102273262444`*^9}, {3.8591102604868727`*^9, 3.859110451788225*^9}, {
  3.865535698588023*^9, 3.8655356991103163`*^9}, {3.86553583022681*^9, 
  3.86553588371106*^9}, {3.8655363712357817`*^9, 3.865536426099203*^9}, {
  3.885238342836828*^9, 3.885238343928524*^9}},
 CellLabel->"In[49]:=",ExpressionUUID->"b333db28-b3b8-4a37-b1b2-3f92d7a44d56"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Print", "[", "\"\<Testing conformal blocks.........\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"z", "=", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"1", "/", "3"}], "+", 
      RowBox[{
       RowBox[{"3", "/", "5"}], "*", "I"}]}], ",", "prec"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"cb4321bosc1", "[", 
      RowBox[{
       RowBox[{"11", "/", "10"}], ",", "z"}], "]"}], "//", "Chop"}], "//", 
    "N"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"cb4231bosc1", "[", 
      RowBox[{
       RowBox[{"11", "/", "10"}], ",", "z"}], "]"}], "//", "Chop"}], "//", 
    "N"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ClearAll", "[", "z", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.825722619920277*^9, 3.8257227407977877`*^9}, {
   3.825795956841057*^9, 3.825795991494749*^9}, {3.825796107560869*^9, 
   3.825796121359064*^9}, {3.825801182132443*^9, 3.825801184354879*^9}, {
   3.82589273121771*^9, 3.8258927341598787`*^9}, {3.826150088285194*^9, 
   3.8261500984670897`*^9}, 3.827158704602401*^9, {3.854731001681283*^9, 
   3.8547310044802713`*^9}, {3.856462691230901*^9, 3.856462692573151*^9}, {
   3.859110472382595*^9, 3.859110499887699*^9}, {3.859110913045051*^9, 
   3.859110913899357*^9}, {3.865535943017178*^9, 3.865535962451536*^9}, {
   3.865536436885047*^9, 3.8655364455637197`*^9}, 3.885238350827735*^9},
 CellLabel->"In[51]:=",ExpressionUUID->"a22652ff-e28a-4503-8294-f04c8a1694f2"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Testing conformal blocks.........\"\>"], "Print",
 CellChangeTimes->{3.88523843638078*^9},
 CellLabel->
  "During evaluation of \
In[51]:=",ExpressionUUID->"2fc6b6ef-f6e1-4bb8-b7fa-c43ee3f532bb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "0.15951650834675746`"}], "+", 
  RowBox[{"0.6558450050606527`", " ", "\[ImaginaryI]"}]}]], "Print",
 CellChangeTimes->{3.885238436519801*^9},
 CellLabel->
  "During evaluation of \
In[51]:=",ExpressionUUID->"47dee864-30f0-4f77-966a-17b581de17d0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "0.14295751501724843`"}], "+", 
  RowBox[{"0.6646707630381905`", " ", "\[ImaginaryI]"}]}]], "Print",
 CellChangeTimes->{3.885238436629088*^9},
 CellLabel->
  "During evaluation of \
In[51]:=",ExpressionUUID->"111761f9-8997-4506-8367-580f94820663"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"\[Epsilon]", ">", 
    RowBox[{
    "0", " ", "for", " ", "contour", " ", "of", " ", "integration"}]}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"epsC", "=", 
    RowBox[{"1", "/", "10"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.885237621831587*^9, 3.885237622135962*^9}, {
  3.885237771788786*^9, 3.885237792182139*^9}},
 CellLabel->"In[56]:=",ExpressionUUID->"ef2be248-3b16-42cc-bcad-55ca4cbf9eeb"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.885238464008329*^9, 
  3.88523846516922*^9}},ExpressionUUID->"19533b1b-7b23-471f-9af7-\
151fbabbafcc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"cr", "=", 
   RowBox[{
    RowBox[{"1", "/", "10"}], "+", 
    RowBox[{"I", "*", 
     RowBox[{"1", "/", "3"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.885238469287138*^9, 3.8852384987990093`*^9}},
 CellLabel->"In[57]:=",ExpressionUUID->"696cb499-cb85-491b-b6ef-7e7921520d47"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.8852384670131617`*^9, 
  3.885238467418844*^9}},ExpressionUUID->"7a820e9d-13be-4643-9c71-\
0a2b78d93fd0"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Print", "[", "\"\<Liouville at c=1:\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<{|cr|,|cr|^(2*(hh4-hh1-hh2-hh3))} = \>\"", ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Abs", "[", "cr", "]"}], ",", 
       RowBox[{
        RowBox[{"Abs", "[", "cr", "]"}], "^", 
        RowBox[{"(", 
         RowBox[{"2", "*", 
          RowBox[{"(", 
           RowBox[{"hh4", "-", "hh1", "-", "hh2", "-", "hh3"}], ")"}]}], 
         ")"}]}]}], "}"}], "//", "N"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ans4321", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      FractionBox["1", 
       RowBox[{"2", "*", "\[Pi]"}]], "*", 
      RowBox[{"myCleq1", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "I"}], "*", "w1"}], ",", 
        RowBox[{
         RowBox[{"-", "I"}], "*", "w2"}], ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"P", "+", 
           RowBox[{"I", "*", "epsC"}]}], ")"}], "//", "N"}]}], "]"}], "*", 
      RowBox[{"myCleq1", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "I"}], "*", "w3"}], ",", 
        RowBox[{
         RowBox[{"-", "I"}], "*", "w4"}], ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"P", "+", 
           RowBox[{"I", "*", "epsC"}]}], ")"}], "//", "N"}]}], "]"}], "*", 
      RowBox[{"cb4321bosc1", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"Qh", "^", "2"}], "/", "4"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"P", "+", 
             RowBox[{"I", "*", "epsC"}]}], ")"}], "^", "2"}]}], ")"}], ",", 
        "cr"}], "]"}], "*", 
      RowBox[{"cb4321bosc1", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"Qh", "^", "2"}], "/", "4"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"P", "+", 
             RowBox[{"I", "*", "epsC"}]}], ")"}], "^", "2"}]}], ")"}], ",", 
        RowBox[{"Conjugate", "[", "cr", "]"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"P", ",", 
       RowBox[{
        RowBox[{"-", "370"}], "/", "100"}], ",", 
       RowBox[{"370", "/", "100"}]}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"ans4231", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      FractionBox["1", 
       RowBox[{"2", "*", "\[Pi]"}]], "*", 
      RowBox[{"myCleq1", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "I"}], "*", "w1"}], ",", 
        RowBox[{
         RowBox[{"-", "I"}], "*", "w3"}], ",", 
        RowBox[{"(", 
         RowBox[{"P", "+", 
          RowBox[{"I", "*", "epsC"}]}], ")"}]}], "]"}], "*", 
      RowBox[{"myCleq1", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "I"}], "*", "w2"}], ",", 
        RowBox[{
         RowBox[{"-", "I"}], "*", "w4"}], ",", 
        RowBox[{"(", 
         RowBox[{"P", "+", 
          RowBox[{"I", "*", "epsC"}]}], ")"}]}], "]"}], "*", 
      RowBox[{"cb4231bosc1", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"Qh", "^", "2"}], "/", "4"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"P", "+", 
             RowBox[{"I", "*", "epsC"}]}], ")"}], "^", "2"}]}], ")"}], ",", 
        RowBox[{"1", "/", "cr"}]}], "]"}], "*", 
      RowBox[{"cb4231bosc1", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"Qh", "^", "2"}], "/", "4"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"P", "+", 
             RowBox[{"I", "*", "epsC"}]}], ")"}], "^", "2"}]}], ")"}], ",", 
        RowBox[{"Conjugate", "[", 
         RowBox[{"1", "/", "cr"}], "]"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"P", ",", 
       RowBox[{
        RowBox[{"-", "370"}], "/", "100"}], ",", 
       RowBox[{"370", "/", "100"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<{direct-ch, crossed-ch} = \>\"", ",", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"(", "ans4321", ")"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"Abs", "[", "cr", "]"}], "^", 
          RowBox[{"(", 
           RowBox[{"2", "*", 
            RowBox[{"(", 
             RowBox[{"hh4", "-", "hh1", "-", "hh2", "-", "hh3"}], ")"}]}], 
           ")"}]}], "*", 
         RowBox[{"(", "ans4231", ")"}]}]}], "}"}], "//", "N"}], "//", 
     "Chop"}]}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.884009413385157*^9, 3.884009417205483*^9}},
 CellLabel->"In[58]:=",ExpressionUUID->"fda24ef0-6541-428b-b7c7-7555f44d11af"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Liouville at c=1:\"\>"], "Print",
 CellChangeTimes->{3.885238504201374*^9},
 CellLabel->
  "During evaluation of \
In[58]:=",ExpressionUUID->"7574f79e-329e-4003-8453-7a391d6eeddc"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{|cr|,|cr|^(2*(hh4-hh1-hh2-hh3))} = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0.348010216963685`", ",", "0.9387394097008867`"}], "}"}]}],
  SequenceForm[
  "{|cr|,|cr|^(2*(hh4-hh1-hh2-hh3))} = ", {0.348010216963685, 
   0.9387394097008867}],
  Editable->False]], "Print",
 CellChangeTimes->{3.8852385042025957`*^9},
 CellLabel->
  "During evaluation of \
In[58]:=",ExpressionUUID->"5ab11bc1-1e5a-4177-9fca-92ef2cb1b8f5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{direct-ch, crossed-ch} = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0.08208888634351448`", ",", "0.08208925871246349`"}], "}"}]}],
  SequenceForm[
  "{direct-ch, crossed-ch} = ", {0.08208888634351448, 0.08208925871246349}],
  Editable->False]], "Print",
 CellChangeTimes->{3.8852385204464808`*^9},
 CellLabel->
  "During evaluation of \
In[58]:=",ExpressionUUID->"2126392e-b9de-4667-9e96-3366c4712537"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"(", "ans4321", ")"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"Abs", "[", "cr", "]"}], "^", 
       RowBox[{"(", 
        RowBox[{"2", "*", 
         RowBox[{"(", 
          RowBox[{"hh4", "-", "hh1", "-", "hh2", "-", "hh3"}], ")"}]}], 
        ")"}]}], "*", 
      RowBox[{"(", "ans4231", ")"}]}]}], "}"}], "//", "Chop"}], "//", 
  "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.8852385296719112`*^9, 3.88523853584867*^9}},
 CellLabel->"In[64]:=",ExpressionUUID->"b07738c3-8b5d-4099-8e0d-d8d1dc73d8c7"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {"0.08208888634351448`"},
      {"0.08208925871246349`"}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.885238531266602*^9, 3.885238536209304*^9}},
 CellLabel->
  "Out[64]//MatrixForm=",ExpressionUUID->"24ce5568-54d0-443a-bd9d-\
d9f26066dba2"]
}, Open  ]],

Cell["direct and crossed channel agree", "Text",
 CellChangeTimes->{{3.885238541548101*^9, 
  3.885238547988435*^9}},ExpressionUUID->"154df675-0d39-419a-b3dc-\
169b178911bb"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.883950749773396*^9},ExpressionUUID->"6f4aaa7f-97db-4f6d-830e-\
571ef773f1ea"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.883946587402111*^9},ExpressionUUID->"0bf97039-b808-4c75-9fbc-\
0b431c4c8be0"]
}, Closed]],

Cell[CellGroupData[{

Cell["torus 1-pt Virasoro conformal blocks", "Subsection",
 CellChangeTimes->{{3.883222820703855*^9, 
  3.883222830128339*^9}},ExpressionUUID->"4e02e90b-87e1-4c9e-af90-\
aa14a471cac6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"auxiliary", " ", "functions"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"ClearAll", "[", 
    RowBox[{"MatrixSeriesInverse", ",", "Lattice"}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Computes", " ", "the", " ", "inverse", " ", "matrix", " ", "A", 
     RowBox[{"(", "x", ")"}], " ", "of", " ", "M", 
     RowBox[{"(", "x", ")"}], " ", "as", " ", "an", " ", "order", " ", "NN", 
     " ", "series", " ", "in", " ", "x"}], " ", "*)"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"MatrixSeriesInverse", "[", 
      RowBox[{"M_", ",", "x_", ",", "NN_"}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Mseries", ",", "Mcoef", ",", "Acoef", ",", "i"}], "}"}], ",",
        "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Mseries", "=", 
         RowBox[{"Series", "[", 
          RowBox[{"M", ",", 
           RowBox[{"{", 
            RowBox[{"x", ",", "0", ",", "NN"}], "}"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Mcoef", "=", 
         RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"Acoef", "=", 
         RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"i", "=", "0"}], ",", 
          RowBox[{"i", "<=", "NN"}], ",", 
          RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"AppendTo", "[", 
            RowBox[{"Mcoef", ",", 
             RowBox[{"SeriesCoefficient", "[", 
              RowBox[{"Mseries", ",", 
               RowBox[{"{", 
                RowBox[{"x", ",", "0", ",", "i"}], "}"}]}], "]"}]}], "]"}], 
           ";", "\[IndentingNewLine]", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"i", "==", "0"}], ",", "\[IndentingNewLine]", 
             RowBox[{"AppendTo", "[", 
              RowBox[{"Acoef", ",", 
               RowBox[{"Inverse", "[", 
                RowBox[{"Mcoef", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "]"}], ",", 
             "\[IndentingNewLine]", 
             RowBox[{"AppendTo", "[", 
              RowBox[{"Acoef", ",", 
               RowBox[{"-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"Sum", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"Acoef", "[", 
                    RowBox[{"[", "j", "]"}], "]"}], ".", 
                    RowBox[{"Mcoef", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", "-", "j", "+", "2"}], "]"}], "]"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"j", ",", "1", ",", "i"}], "}"}]}], "]"}], ")"}], 
                 ".", 
                 RowBox[{"Acoef", "[", 
                  RowBox[{"[", "1", "]"}], "]"}]}]}]}], "]"}]}], 
            "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", 
         "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"x", "^", "i"}], " ", 
           RowBox[{"Acoef", "[", 
            RowBox[{"[", 
             RowBox[{"i", "+", "1"}], "]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "0", ",", "NN"}], "}"}]}], "]"}]}]}], "\n", 
      "]"}]}], ";"}], "\n", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
      "Enumerates", " ", "the", " ", "number", " ", "of", " ", "integer", " ",
        "lattice", " ", "points", " ", 
       RowBox[{"(", 
        RowBox[{"m", ",", "n"}], ")"}], " ", "satisfying", " ", "m", "*", 
       "n"}], "\[LessEqual]", 
      RowBox[{
       RowBox[{"NN", " ", "and", " ", "m"}], "+", 
       RowBox[{"n", " ", "even"}]}]}], ",", " ", 
     RowBox[{
     "and", " ", "gives", " ", "a", " ", "mapping", " ", "from", " ", 
      RowBox[{"(", 
       RowBox[{"m", ",", "n"}], ")"}], " ", "to", " ", "its", " ", 
      "ordering"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Lattice", "[", "NN_", "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"len", ",", "m", ",", "n", ",", "ord", ",", "ordmn"}], "}"}], 
       ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"ord", "=", 
         RowBox[{"0", "*", 
          RowBox[{"IdentityMatrix", "[", "NN", "]"}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"len", "=", "1"}], ";", "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"m", "=", "1"}], ",", 
          RowBox[{"m", "<=", "NN"}], ",", 
          RowBox[{"m", "++"}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"For", "[", 
            RowBox[{
             RowBox[{"n", "=", "1"}], ",", 
             RowBox[{"n", "<=", 
              RowBox[{"NN", "/", "m"}]}], ",", 
             RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{
               RowBox[{"ord", "[", 
                RowBox[{"[", 
                 RowBox[{"m", ",", "n"}], "]"}], "]"}], "=", "len"}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"len", "++"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
           ";"}]}], "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
        
        RowBox[{"len", "-=", "1"}], ";", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"ordmn", "[", 
          RowBox[{"m_", ",", "n_"}], "]"}], ":=", 
         RowBox[{"ord", "[", 
          RowBox[{"[", 
           RowBox[{"m", ",", "n"}], "]"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{"len", ",", "ordmn"}], "}"}]}]}], "\n", "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
      "returns", " ", "the", " ", "number", " ", "of", " ", "integer", " ", 
       "lattice", " ", "points", " ", 
       RowBox[{"(", 
        RowBox[{"m", ",", "n"}], ")"}], " ", "satisfying", " ", "m", "*", 
       "n"}], "\[LessEqual]", "NN"}], ",", " ", 
     RowBox[{"and", " ", "a", " ", "mapping", " ", "from", " ", 
      RowBox[{"(", 
       RowBox[{"m", ",", "n"}], ")"}], " ", "to", " ", "its", " ", 
      "ordering"}]}], " ", "*)"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"Ordmn", "[", "NN_", "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"len", ",", "m", ",", "n", ",", "ord", ",", "ordmn"}], "}"}], 
       ",", "\n", 
       RowBox[{
        RowBox[{"ord", "=", 
         RowBox[{"0", "*", 
          RowBox[{"IdentityMatrix", "[", "NN", "]"}]}]}], ";", "\n", 
        RowBox[{"len", "=", "1"}], ";", "\n", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"m", "=", "1"}], ",", 
          RowBox[{"m", "<=", "NN"}], ",", 
          RowBox[{"m", "++"}], ",", "\n", 
          RowBox[{"For", "[", 
           RowBox[{
            RowBox[{"n", "=", "1"}], ",", 
            RowBox[{"n", "<=", 
             RowBox[{"NN", "/", "m"}]}], ",", 
            RowBox[{"n", "++"}], ",", "\n", 
            RowBox[{
             RowBox[{
              RowBox[{"ord", "[", 
               RowBox[{"[", 
                RowBox[{"m", ",", "n"}], "]"}], "]"}], "=", "len"}], ";", 
             "\n", 
             RowBox[{"len", "++"}], ";"}]}], "\n", "]"}]}], "\n", "]"}], ";", 
        "\n", 
        RowBox[{"len", "-=", "1"}], ";", "\n", 
        RowBox[{
         RowBox[{"ordmn", "[", 
          RowBox[{"m_", ",", "n_"}], "]"}], ":=", 
         RowBox[{"ord", "[", 
          RowBox[{"[", 
           RowBox[{"m", ",", "n"}], "]"}], "]"}]}], ";", "\n", 
        RowBox[{"{", 
         RowBox[{"len", ",", "ordmn"}], "}"}]}]}], "\n", "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Main", " ", "function"}], ",", " ", 
     RowBox[{"I", " ", "will", " ", "follow", " ", 
      RowBox[{"Xi", "'"}], "s", " ", "conventions", " ", "in", " ", 
      "1703.09805"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Clear", "[", "torus1ptCBqRecur", "]"}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"torus1ptCBqRecur", "[", 
      RowBox[{"NN_Integer", ",", "dext_", ",", "c_", ",", "ndig_"}], "]"}], 
     " ", ":=", " ", 
     RowBox[{
      RowBox[{"torus1ptCBqRecur", "[", 
       RowBox[{"NN", ",", "dext", ",", "c", ",", "ndig"}], "]"}], " ", "=", 
      " ", 
      RowBox[{"Module", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "Np", ",", "Q", ",", "b", ",", "\[Lambda]", ",", "\[Lambda]ext", ",",
           "\[Lambda]drs", ",", "\[Lambda]drsprs", ",", "d", ",", "A", ",", 
          "R", ",", "Rvals", ",", "dvals", ",", "Hmn", ",", "H", ",", "q", 
          ",", "F", ",", "Ps"}], "}"}], ",", "\[IndentingNewLine]", 
        RowBox[{"(*", " ", 
         RowBox[{
          RowBox[{
          "work", " ", "with", " ", "floating", " ", "numbers", " ", "with", 
           " ", "ndig", " ", "digits", " ", "if", " ", "ndig", " ", "is", " ",
            "specified"}], ",", " ", 
          RowBox[{
          "otherwise", " ", "simplify", " ", "the", " ", "analytic", " ", 
           "expression"}]}], " ", "*)"}], "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"NumberQ", "[", "ndig", "]"}], ",", "\[IndentingNewLine]", 
           
           RowBox[{
            RowBox[{"Np", "[", "x_", "]"}], ":=", 
            RowBox[{"SetPrecision", "[", 
             RowBox[{"x", ",", "ndig"}], "]"}]}], ",", "\[IndentingNewLine]", 
           
           RowBox[{
            RowBox[{
             RowBox[{"Np", "[", "x_", "]"}], ":=", 
             RowBox[{"Simplify", "[", "x", "]"}]}], ";"}]}], 
          "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
         "\[IndentingNewLine]", 
         RowBox[{"Q", "=", 
          RowBox[{
           RowBox[{"Sqrt", "[", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"c", "-", "1"}], ")"}], "/", "6"}], "]"}], "//", 
           "Np"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"b", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"Q", "-", 
              RowBox[{"Sqrt", "[", 
               RowBox[{
                RowBox[{"-", "4"}], "+", 
                RowBox[{"Q", "^", "2"}]}], "]"}]}], ")"}], "/", "2"}], "//", 
           "Np"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"\[Lambda]", "[", "d_", "]"}], ":=", 
          RowBox[{
           RowBox[{"Sqrt", "[", 
            RowBox[{
             RowBox[{"Q", "^", "2"}], "-", 
             RowBox[{"4", "*", "d"}]}], "]"}], "//", "Np"}]}], ";", " ", 
         RowBox[{"(*", 
          RowBox[{
          "note", " ", "factor", " ", "of", " ", "2", " ", "different", " ", 
           "from", " ", 
           RowBox[{"Ying", "'"}], "s", " ", "og", " ", "code"}], "*)"}], 
         "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Lambda]", "[", 
             RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
            RowBox[{
             RowBox[{
              FractionBox["1", "2"], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"r", "*", "b"}], "+", 
                RowBox[{"s", "/", "b"}]}], ")"}]}], "//", "Np"}]}], ";"}], 
          "*)"}], "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"d", "[", 
           RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Q", "^", "2"}], "/", "4"}], "-", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"r", "*", "b"}], "+", 
                RowBox[{"s", "/", "b"}]}], ")"}], "^", "2"}], "/", "4"}]}], "//",
            "Np"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"A", "[", 
           RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
          RowBox[{
           FractionBox["1", "2"], "*", 
           RowBox[{"Product", "[", 
            RowBox[{
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"p", "\[Equal]", "0"}], "&&", 
                  RowBox[{"q", "\[Equal]", "0"}]}], ")"}], "||", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"p", "\[Equal]", "r"}], "&&", 
                  RowBox[{"q", "\[Equal]", "s"}]}], ")"}]}], ",", "1", ",", 
               FractionBox["1", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"p", "*", "b"}], "+", 
                  RowBox[{"q", "/", "b"}]}], ")"}]]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"p", ",", 
               RowBox[{"1", "-", "r"}], ",", "r"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"q", ",", 
               RowBox[{"1", "-", "s"}], ",", "s"}], "}"}]}], "]"}]}]}], ";", 
         "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{"\[Lambda]ext", "=", 
          RowBox[{"\[Lambda]", "[", "dext", "]"}]}], ";", 
         "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{"(*", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Lambda]drs", "[", 
             RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
            RowBox[{
             RowBox[{"r", "*", "b"}], "+", 
             RowBox[{"s", "/", "b"}]}]}], ";", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"\[Lambda]drsprs", "[", 
             RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
            RowBox[{
             RowBox[{"r", "*", "b"}], "-", 
             RowBox[{"s", "/", "b"}]}]}], ";", "\[IndentingNewLine]", 
           "\[IndentingNewLine]", 
           RowBox[{"(*", " ", 
            RowBox[{"follow", " ", 
             RowBox[{"Xi", "'"}], "s", " ", "convention"}], " ", "*)"}], 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"A", "[", 
             RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
            RowBox[{
             FractionBox["1", "2"], "*", 
             RowBox[{"Product", "[", 
              RowBox[{
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"p", "\[Equal]", "0"}], "&&", 
                    RowBox[{"q", "\[Equal]", "0"}]}], ")"}], "||", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"p", "\[Equal]", "r"}], "&&", 
                    RowBox[{"q", "\[Equal]", "s"}]}], ")"}]}], ",", "1", ",", 
                 
                 FractionBox["1", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"p", "*", "b"}], "+", 
                    RowBox[{"q", "/", "b"}]}], ")"}]]}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"p", ",", 
                 RowBox[{"1", "-", "r"}], ",", "r"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"q", ",", 
                 RowBox[{"1", "-", "s"}], ",", "s"}], "}"}]}], "]"}]}]}], ";",
            "\[IndentingNewLine]", 
           RowBox[{"(*", 
            RowBox[{"Xi", ",", "Minjae", ",", "Scott"}], "*)"}], 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"P1", "[", 
             RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
            RowBox[{"Product", "[", 
             RowBox[{
              RowBox[{
               FractionBox["1", "2"], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"\[Lambda]ext", "+", 
                   RowBox[{"\[Lambda]drsprs", "[", 
                    RowBox[{"r", ",", "s"}], "]"}]}], ")"}], "+", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"p", "*", "b"}], "+", 
                   RowBox[{"q", "/", "b"}]}], ")"}]}], ")"}], "*", 
               FractionBox["1", "2"], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"\[Lambda]ext", "-", 
                   RowBox[{"\[Lambda]drsprs", "[", 
                    RowBox[{"r", ",", "s"}], "]"}]}], ")"}], "+", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"p", "*", "b"}], "+", 
                   RowBox[{"q", "/", "b"}]}], ")"}]}], ")"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"p", ",", 
                RowBox[{"1", "-", "r"}], ",", 
                RowBox[{"r", "-", "1"}], ",", "2"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"q", ",", 
                RowBox[{"1", "-", "s"}], ",", 
                RowBox[{"s", "-", "1"}], ",", "2"}], "}"}]}], "]"}]}], ";", 
           "\[IndentingNewLine]", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"P2", "[", 
             RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
            RowBox[{"Product", "[", 
             RowBox[{
              RowBox[{
               FractionBox["1", "2"], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"\[Lambda]ext", "+", 
                   RowBox[{"\[Lambda]drs", "[", 
                    RowBox[{"r", ",", "s"}], "]"}]}], ")"}], "+", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"p", "*", "b"}], "+", 
                   RowBox[{"q", "/", "b"}]}], ")"}]}], ")"}], "*", 
               FractionBox["1", "2"], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"\[Lambda]ext", "-", 
                   RowBox[{"\[Lambda]drs", "[", 
                    RowBox[{"r", ",", "s"}], "]"}]}], ")"}], "+", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"p", "*", "b"}], "+", 
                   RowBox[{"q", "/", "b"}]}], ")"}]}], ")"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"p", ",", 
                RowBox[{"1", "-", "r"}], ",", 
                RowBox[{"r", "-", "1"}], ",", "2"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"q", ",", 
                RowBox[{"1", "-", "s"}], ",", 
                RowBox[{"s", "-", "1"}], ",", "2"}], "}"}]}], "]"}]}], ";"}], 
          "\[IndentingNewLine]", "*)"}], "\[IndentingNewLine]", 
         "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{"see", " ", "eq", " ", "8", " ", "of", " ", "0911.2353"}], 
          "*)"}], "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"Ps", "[", 
           RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
          RowBox[{"Product", "[", 
           RowBox[{
            RowBox[{
             FractionBox["1", "2"], "*", 
             RowBox[{"(", 
              RowBox[{"\[Lambda]ext", "+", 
               RowBox[{"k", "*", "b"}], "+", 
               RowBox[{"l", "/", "b"}]}], ")"}], "*", 
             FractionBox["1", "2"], "*", 
             RowBox[{"(", 
              RowBox[{"\[Lambda]ext", "-", 
               RowBox[{"k", "*", "b"}], "-", 
               RowBox[{"l", "/", "b"}]}], ")"}], "*", 
             FractionBox["1", "2"], "*", 
             RowBox[{"(", 
              RowBox[{"\[Lambda]ext", "+", 
               RowBox[{"k", "*", "b"}], "-", 
               RowBox[{"l", "/", "b"}]}], ")"}], "*", 
             FractionBox["1", "2"], "*", 
             RowBox[{"(", 
              RowBox[{"\[Lambda]ext", "-", 
               RowBox[{"k", "*", "b"}], "+", 
               RowBox[{"l", "/", "b"}]}], ")"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "1", ",", 
              RowBox[{
               RowBox[{"2", "*", "r"}], "-", "1"}], ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"l", ",", "1", ",", 
              RowBox[{
               RowBox[{"2", "*", "s"}], "-", "1"}], ",", "2"}], "}"}]}], 
           "]"}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{"full", " ", "residue", " ", "term"}], "*)"}], 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"R", "[", 
           RowBox[{"m_", ",", "n_"}], "]"}], ":=", 
          RowBox[{
           RowBox[{
            RowBox[{"A", "[", 
             RowBox[{"m", ",", "n"}], "]"}], "*", 
            RowBox[{"Ps", "[", 
             RowBox[{"m", ",", "n"}], "]"}]}], "//", "Np"}]}], ";", 
         "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{"(*", " ", 
          RowBox[{"prestore", " ", "values", " ", "of", " ", 
           RowBox[{"R", "[", 
            RowBox[{"m", ",", "n"}], "]"}], " ", "and", " ", 
           RowBox[{"d", "[", 
            RowBox[{"m", ",", "n"}], "]"}], " ", "for", " ", "reuse"}], " ", 
          "*)"}], "\[IndentingNewLine]", 
         RowBox[{"Module", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"m", ",", "n"}], "}"}], ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"Rvals", "=", 
             RowBox[{"0", "*", 
              RowBox[{"IdentityMatrix", "[", "NN", "]"}]}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"dvals", "=", 
             RowBox[{"0", "*", 
              RowBox[{"IdentityMatrix", "[", "NN", "]"}]}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"For", "[", 
             RowBox[{
              RowBox[{"m", "=", "1"}], ",", 
              RowBox[{"m", "<=", "NN"}], ",", 
              RowBox[{"m", "++"}], ",", "\[IndentingNewLine]", 
              RowBox[{"For", "[", 
               RowBox[{
                RowBox[{"n", "=", "1"}], ",", 
                RowBox[{"n", "<=", 
                 RowBox[{"NN", "/", "m"}]}], ",", 
                RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{
                  RowBox[{"Rvals", "[", 
                   RowBox[{"[", 
                    RowBox[{"m", ",", "n"}], "]"}], "]"}], "=", 
                  RowBox[{"R", "[", 
                   RowBox[{"m", ",", "n"}], "]"}]}], ";", 
                 "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"dvals", "[", 
                   RowBox[{"[", 
                    RowBox[{"m", ",", "n"}], "]"}], "]"}], "=", 
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"m", "==", "1"}], "&&", 
                    RowBox[{"n", "==", "1"}]}], ",", "0", ",", 
                    RowBox[{"d", "[", 
                    RowBox[{"m", ",", "n"}], "]"}]}], "]"}]}], ";"}]}], 
               "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
             "]"}]}]}], "\[IndentingNewLine]", "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{
           RowBox[{"Print", "[", 
            RowBox[{
             RowBox[{"N", "[", 
              RowBox[{"Rvals", ",", "3"}], "]"}], "//", "MatrixForm"}], "]"}],
            ";", "\[IndentingNewLine]", 
           RowBox[{"Print", "[", 
            RowBox[{
             RowBox[{"N", "[", 
              RowBox[{"dvals", ",", "3"}], "]"}], "//", "MatrixForm"}], "]"}],
            ";"}], "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{"(*", " ", 
          RowBox[{
           RowBox[{
           "solve", " ", "for", " ", "the", " ", "degenerate", " ", "basis", 
            " ", "Hmn"}], ",", " ", 
           RowBox[{"following", " ", 
            RowBox[{"Paulina", "'"}], "s", " ", "strategy"}]}], " ", "*)"}], 
         "\[IndentingNewLine]", 
         RowBox[{"Module", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
            "len", ",", "ordmn", ",", "l", ",", "r", ",", "s", ",", "m", ",", 
             "n", ",", "denom", ",", "hmn", ",", "hvect"}], "}"}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{
             RowBox[{"{", 
              RowBox[{"len", ",", "ordmn"}], "}"}], "=", 
             RowBox[{"Lattice", "[", "NN", "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"hmn", "=", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"j", "\[Equal]", "0"}], ",", "1", ",", "0"}], "]"}], 
               ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", "1", ",", "len"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", "0", ",", "NN"}], "}"}]}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"hvect", "=", 
             RowBox[{"Table", "[", 
              RowBox[{"1", ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", "1", ",", "len"}], "}"}]}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"denom", "[", 
              RowBox[{"m_", ",", "n_", ",", "r_", ",", "s_"}], "]"}], ":=", 
             RowBox[{
              RowBox[{"denom", "[", 
               RowBox[{"m", ",", "n", ",", "r", ",", "s"}], "]"}], "=", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"dvals", "[", 
                 RowBox[{"[", 
                  RowBox[{"m", ",", "n"}], "]"}], "]"}], "+", 
                RowBox[{"m", "*", "n"}], "-", 
                RowBox[{"dvals", "[", 
                 RowBox[{"[", 
                  RowBox[{"r", ",", "s"}], "]"}], "]"}]}], ")"}]}]}], ";", 
            "\[IndentingNewLine]", "\[IndentingNewLine]", 
            RowBox[{"For", "[", 
             RowBox[{
              RowBox[{"l", "=", "1"}], ",", 
              RowBox[{"l", "\[LessEqual]", "NN"}], ",", 
              RowBox[{"l", "++"}], ",", "\[IndentingNewLine]", 
              RowBox[{"For", "[", 
               RowBox[{
                RowBox[{"m", "=", "1"}], ",", 
                RowBox[{"m", "\[LessEqual]", "NN"}], ",", 
                RowBox[{"m", "++"}], ",", "\[IndentingNewLine]", 
                RowBox[{"For", "[", 
                 RowBox[{
                  RowBox[{"n", "=", "1"}], ",", 
                  RowBox[{"n", "<=", 
                   RowBox[{"NN", "/", "m"}]}], ",", 
                  RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"hmn", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"ordmn", "[", 
                    RowBox[{"m", ",", "n"}], "]"}], ",", 
                    RowBox[{"l", "+", "1"}]}], "]"}], "]"}], "=", 
                    RowBox[{"Sum", "[", 
                    RowBox[{
                    RowBox[{
                    FractionBox[
                    RowBox[{"Rvals", "[", 
                    RowBox[{"[", 
                    RowBox[{"r", ",", "s"}], "]"}], "]"}], 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"NumberQ", "[", 
                    RowBox[{"denom", "[", 
                    RowBox[{"m", ",", "n", ",", "r", ",", "s"}], "]"}], "]"}],
                     "&&", 
                    RowBox[{
                    RowBox[{"denom", "[", 
                    RowBox[{"m", ",", "n", ",", "r", ",", "s"}], "]"}], "==", 
                    "0"}]}], ",", "1", ",", 
                    RowBox[{"denom", "[", 
                    RowBox[{"m", ",", "n", ",", "r", ",", "s"}], "]"}]}], 
                    "]"}]], "*", 
                    RowBox[{"hmn", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"ordmn", "[", 
                    RowBox[{"r", ",", "s"}], "]"}], ",", 
                    RowBox[{"l", "-", 
                    RowBox[{"r", "*", "s"}], "+", "1"}]}], "]"}], "]"}]}], 
                    ",", 
                    RowBox[{"{", 
                    RowBox[{"r", ",", "1", ",", "l"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"s", ",", "1", ",", 
                    RowBox[{"l", "/", "r"}]}], "}"}]}], "]"}]}], ";"}]}], 
                 "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
               "]"}]}], "\[IndentingNewLine]", "]"}], ";", 
            "\[IndentingNewLine]", "\[IndentingNewLine]", 
            RowBox[{"For", "[", 
             RowBox[{
              RowBox[{"m", "=", "1"}], ",", 
              RowBox[{"m", "\[LessEqual]", "NN"}], ",", 
              RowBox[{"m", "++"}], ",", "\[IndentingNewLine]", 
              RowBox[{"For", "[", 
               RowBox[{
                RowBox[{"n", "=", "1"}], ",", 
                RowBox[{"n", "<=", 
                 RowBox[{"NN", "/", "m"}]}], ",", 
                RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{
                  RowBox[{"hvect", "[", 
                   RowBox[{"[", 
                    RowBox[{"ordmn", "[", 
                    RowBox[{"m", ",", "n"}], "]"}], "]"}], "]"}], "=", 
                  RowBox[{"Sum", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", "q", ")"}], "^", "l"}], "*", 
                    RowBox[{"hmn", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"ordmn", "[", 
                    RowBox[{"m", ",", "n"}], "]"}], ",", 
                    RowBox[{"l", "+", "1"}]}], "]"}], "]"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"l", ",", "0", ",", "NN"}], "}"}]}], "]"}]}], 
                 ";"}]}], "\[IndentingNewLine]", "]"}]}], 
             "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"Hmn", "[", 
              RowBox[{"m_", ",", "n_"}], "]"}], ":=", 
             RowBox[{"hvect", "[", 
              RowBox[{"[", 
               RowBox[{"ordmn", "[", 
                RowBox[{"m", ",", "n"}], "]"}], "]"}], "]"}]}]}]}], 
          "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
         "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{"**", 
           RowBox[{"*", " ", "H", " ", "for", " ", "any", " ", "d"}]}], " ", 
          "****)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"H", "[", "d_", "]"}], ":=", 
          RowBox[{"Module", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"h", ",", "m", ",", "n", ",", "denom", ",", "dp"}], 
             "}"}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"dp", "=", 
              RowBox[{"d", "//", "Np"}]}], ";", "\[IndentingNewLine]", 
             RowBox[{"h", "=", "1"}], ";", "\[IndentingNewLine]", 
             RowBox[{"For", "[", 
              RowBox[{
               RowBox[{"m", "=", "1"}], ",", 
               RowBox[{"m", "<=", "NN"}], ",", 
               RowBox[{"m", "++"}], ",", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"For", "[", 
                 RowBox[{
                  RowBox[{"n", "=", "1"}], ",", 
                  RowBox[{"n", "<=", 
                   RowBox[{"NN", "/", "m"}]}], ",", 
                  RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
                  RowBox[{
                   RowBox[{"denom", "=", 
                    RowBox[{"dp", "-", 
                    RowBox[{"dvals", "[", 
                    RowBox[{"[", 
                    RowBox[{"m", ",", "n"}], "]"}], "]"}]}]}], ";", 
                   "\[IndentingNewLine]", 
                   RowBox[{"h", "+=", 
                    RowBox[{
                    RowBox[{"Series", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", "q", ")"}], "^", 
                    RowBox[{"(", 
                    RowBox[{"m", "*", "n"}], ")"}]}], "*", 
                    RowBox[{"Rvals", "[", 
                    RowBox[{"[", 
                    RowBox[{"m", ",", "n"}], "]"}], "]"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"q", ",", "0", ",", "NN"}], "}"}]}], "]"}], "*", 
                    RowBox[{
                    RowBox[{"Hmn", "[", 
                    RowBox[{"m", ",", "n"}], "]"}], "/", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"denom", "===", "0"}], ",", "1", ",", "denom"}], 
                    "]"}]}]}]}], ";"}]}], "\[IndentingNewLine]", "]"}], 
                ";"}]}], "\[IndentingNewLine]", "]"}], ";", 
             "\[IndentingNewLine]", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"h", "//", "Simplify"}], "//", "Normal"}]}]}], 
           "\[IndentingNewLine]", "]"}]}], ";", "\[IndentingNewLine]", 
         "\[IndentingNewLine]", 
         RowBox[{"(*", " ", 
          RowBox[{"just", " ", "return", " ", "H"}], " ", "*)"}], 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"F", "[", 
           RowBox[{"d_", ",", "q0_"}], "]"}], "=", 
          RowBox[{
           RowBox[{"H", "[", "d", "]"}], "/.", 
           RowBox[{"{", 
            RowBox[{"q", "->", "q0"}], "}"}]}]}], ";", "\[IndentingNewLine]", 
         
         RowBox[{"Return", "[", "F", "]"}], ";"}]}], "\[IndentingNewLine]", 
       "]"}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.808914577032393*^9, 3.808914577405366*^9}, {
   3.808914633668633*^9, 3.8089146656974087`*^9}, {3.808914862991274*^9, 
   3.8089148739147263`*^9}, {3.808914931961536*^9, 3.8089149384587107`*^9}, {
   3.8089149988315*^9, 3.808915013069064*^9}, {3.808915076976431*^9, 
   3.808915077101655*^9}, {3.8089151187279882`*^9, 3.808915129134712*^9}, 
   3.808915623709269*^9, {3.808915690215065*^9, 3.8089158138535013`*^9}, {
   3.8089159075708313`*^9, 3.8089161432805367`*^9}, 3.80891631283712*^9, {
   3.8089163769329977`*^9, 3.808916377034446*^9}, {3.80911522686876*^9, 
   3.809115233115007*^9}, {3.8091158837735243`*^9, 3.809115921614011*^9}, {
   3.809116230672597*^9, 3.809116231030999*^9}, {3.809264452659734*^9, 
   3.809264476495926*^9}, {3.809264512823666*^9, 3.809264578534288*^9}, {
   3.809264650372517*^9, 3.80926474952422*^9}, {3.809266688001815*^9, 
   3.809266705142331*^9}, {3.809268557084844*^9, 3.8092686025970173`*^9}, {
   3.809268785282423*^9, 3.8092689078805923`*^9}, {3.809269026300853*^9, 
   3.8092690283118134`*^9}, {3.809269238725569*^9, 3.809269283808752*^9}, {
   3.809283425203043*^9, 3.8092834273578033`*^9}, 3.8092836030201387`*^9, {
   3.809284248477947*^9, 3.809284249617804*^9}, {3.809290171093163*^9, 
   3.8092901846216097`*^9}, {3.809290224322185*^9, 3.8092902658969707`*^9}, {
   3.809290384632805*^9, 3.8092904289566936`*^9}, {3.809291556073415*^9, 
   3.8092915597852707`*^9}, {3.809291659472883*^9, 3.8092916926202383`*^9}, 
   3.809291936668447*^9, {3.809305560948328*^9, 3.809305596470076*^9}, {
   3.809305646768875*^9, 3.80930578218606*^9}, {3.809342192706126*^9, 
   3.809342199531961*^9}, {3.809342238386071*^9, 3.809342260373541*^9}, {
   3.809342325796935*^9, 3.809342350923543*^9}, {3.809342507151582*^9, 
   3.8093425098518133`*^9}, {3.809342545377384*^9, 3.8093425783262253`*^9}, {
   3.8093426496337757`*^9, 3.80934266667654*^9}, {3.8093427126518593`*^9, 
   3.809342714200081*^9}, {3.809343003541257*^9, 3.809343297567141*^9}, {
   3.809343335744608*^9, 3.8093434654944563`*^9}, {3.809343518570959*^9, 
   3.8093435359450293`*^9}, {3.809343617640234*^9, 3.80934362237136*^9}, {
   3.809343736195588*^9, 3.809343789358082*^9}, {3.809343846902618*^9, 
   3.8093438515989943`*^9}, {3.809343939388276*^9, 3.809343991623899*^9}, {
   3.809344062363284*^9, 3.809344108650239*^9}, {3.80934614245317*^9, 
   3.809346153298994*^9}, {3.8093461874234123`*^9, 3.809346231485771*^9}, {
   3.80934634919739*^9, 3.8093463651466513`*^9}, {3.809346424573534*^9, 
   3.809346431158286*^9}, {3.809346494232697*^9, 3.809346562898745*^9}, {
   3.8093465948817167`*^9, 3.809346623330386*^9}, {3.8093466562696238`*^9, 
   3.809346692992464*^9}, {3.80934690315633*^9, 3.8093469163764*^9}, {
   3.8093470263139067`*^9, 3.8093470537879143`*^9}, {3.8093470885391407`*^9, 
   3.809347094213821*^9}, {3.809347844159745*^9, 3.809347871577813*^9}, {
   3.809350322849058*^9, 3.809350349733471*^9}, {3.809350434923379*^9, 
   3.809350440301626*^9}, {3.8093519135730677`*^9, 3.809351916160315*^9}, {
   3.809351946500525*^9, 3.809351949160282*^9}, {3.8093520182132683`*^9, 
   3.809352030396411*^9}, {3.809356673945731*^9, 3.809356677627623*^9}, {
   3.809358896262048*^9, 3.809358967896809*^9}, {3.809359259582841*^9, 
   3.809359299979198*^9}, {3.809359411417841*^9, 3.809359411596944*^9}, {
   3.809359483305297*^9, 3.8093594923037777`*^9}, {3.809360008935924*^9, 
   3.8093600392383347`*^9}, {3.809361675014572*^9, 3.809361686915248*^9}, {
   3.809361743302984*^9, 3.80936175514049*^9}, {3.809365990848152*^9, 
   3.809366050015357*^9}, {3.809366497263525*^9, 3.8093665567498417`*^9}, {
   3.809366672388936*^9, 3.809366689537188*^9}, {3.8093667386490583`*^9, 
   3.809366748866877*^9}, {3.8093668140872583`*^9, 3.809366816485853*^9}, {
   3.809367002514514*^9, 3.8093670063729277`*^9}, {3.809368367975263*^9, 
   3.809368369703822*^9}, {3.809387683899907*^9, 3.80938770608591*^9}, {
   3.8093882794691067`*^9, 3.809388287926005*^9}, {3.809388528042408*^9, 
   3.809388545856669*^9}, {3.8093890168592033`*^9, 3.809389029230013*^9}, {
   3.809389271432001*^9, 3.8093892799634047`*^9}, {3.809390125214958*^9, 
   3.809390139357047*^9}, {3.809390402298725*^9, 3.809390419792101*^9}, {
   3.809433332225669*^9, 3.809433332575385*^9}, {3.8094360511184263`*^9, 
   3.809436092100109*^9}, {3.809436134295456*^9, 3.809436139501721*^9}, {
   3.8099092869994*^9, 3.809909299751768*^9}, {3.8099093460715837`*^9, 
   3.8099093474066668`*^9}, {3.809909875129807*^9, 3.8099098758311243`*^9}, {
   3.8099106730523567`*^9, 3.809910673231401*^9}, {3.820603189600357*^9, 
   3.820603191591267*^9}, 3.820603244457445*^9, {3.820603279926545*^9, 
   3.8206032905906076`*^9}, {3.8259631511232147`*^9, 3.825963159082511*^9}, {
   3.8547306210331783`*^9, 3.854730622968636*^9}, {3.883217862395348*^9, 
   3.883217929065217*^9}, {3.883217990378725*^9, 3.8832179919559383`*^9}, {
   3.883218083489235*^9, 3.883218132761415*^9}, {3.883218205840334*^9, 
   3.88321820724024*^9}, 3.883218334178856*^9, {3.88321994118108*^9, 
   3.883219986945223*^9}, {3.883220019098859*^9, 3.883220148057846*^9}, {
   3.8832212191056232`*^9, 3.8832212836222057`*^9}, {3.883221501109447*^9, 
   3.883221525300709*^9}, {3.883222565846726*^9, 3.88322257997195*^9}, {
   3.8832226109910107`*^9, 3.88322261138605*^9}, {3.88322294147678*^9, 
   3.883222959656683*^9}, {3.883223186627743*^9, 3.883223187455675*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"ae0d4e10-a675-46c0-9fa3-228a4c614e92"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.883224458748418*^9, 
  3.883224459601684*^9}},ExpressionUUID->"434f54ca-214a-48da-8efa-\
aa6fbdedeccb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"full", " ", "torus", " ", "1"}], "-", 
    RowBox[{"pt", " ", "block"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"myH", "=", 
     RowBox[{"torus1ptCBqRecur", "[", 
      RowBox[{"qorder", ",", "dext", ",", "cc1", ",", "prec"}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"torus1ptCB", "[", 
      RowBox[{"h_", ",", "q0_"}], "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"q", "^", 
        RowBox[{"(", 
         RowBox[{"h", "-", 
          RowBox[{"cc1", "/", "24"}]}], ")"}]}], "*", 
       RowBox[{"Normal", "[", 
        RowBox[{
         RowBox[{"Series", "[", 
          RowBox[{
           RowBox[{"Product", "[", 
            RowBox[{
             FractionBox["1", 
              RowBox[{"1", "-", 
               RowBox[{"q", "^", "m"}]}]], ",", 
             RowBox[{"{", 
              RowBox[{"m", ",", "1", ",", "qorder"}], "}"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"q", ",", "0", ",", "qorder"}], "}"}]}], "]"}], "*", 
         RowBox[{"myH", "[", 
          RowBox[{"h", ",", "q"}], "]"}]}], "]"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{"q", "->", "q0"}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.883224134249989*^9, 3.8832241407740927`*^9}, {
  3.8852375395037193`*^9, 3.885237539697064*^9}, {3.8852377399319983`*^9, 
  3.885237743135787*^9}},ExpressionUUID->"43c5c390-8978-467d-b7e8-\
54b62ab11f51"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{{3.883224387722104*^9, 3.883224387925997*^9}, 
   3.885237517772443*^9},ExpressionUUID->"effc0e0a-60bd-480c-aef9-\
f1141c490ad7"],

Cell["\<\
sample verification of modular covariance relation (A.6), in c=1 Liouville \
CFT, for imaginary external Liouville momenta\
\>", "Text",
 CellChangeTimes->{{3.885237410704706*^9, 3.8852374562721786`*^9}, {
  3.88523863157931*^9, 
  3.885238637158555*^9}},ExpressionUUID->"fa764381-2e26-42d4-a336-\
1bc6790607bb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Liouville", " ", "at", " ", "c"}], "=", "1"}], ",", " ", 
    RowBox[{"following", " ", 
     RowBox[{"Ribault", "'"}], 
     RowBox[{"s", " ", "'"}], "15", " ", "paper"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"myGamma1", "[", "z_", "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "*", "\[Pi]"}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{"z", "/", "2"}], ")"}]}], "/", 
       RowBox[{"BarnesG", "[", "z", "]"}]}], "/", 
      RowBox[{"Sqrt", "[", 
       RowBox[{"2", "\[Pi]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"myUpsilon1", "[", "z_", "]"}], ":=", 
     FractionBox["1", 
      RowBox[{
       RowBox[{"myGamma1", "[", "z", "]"}], "*", 
       RowBox[{"myGamma1", "[", 
        RowBox[{"2", "-", "z"}], "]"}]}]]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"myCleq1", "[", 
      RowBox[{"P1_", ",", "P2_", ",", "P3_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"myUpsilon1", "[", 
       RowBox[{"1", "+", "P1", "+", "P2", "+", "P3"}], "]"}], "*", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"myUpsilon1", "[", 
          RowBox[{"1", "-", "P1", "+", "P2", "+", "P3"}], "]"}], 
         RowBox[{"myUpsilon1", "[", 
          RowBox[{"1", "+", 
           RowBox[{"2", "*", "P1"}]}], "]"}]], "*", 
        FractionBox[
         RowBox[{"myUpsilon1", "[", 
          RowBox[{"1", "+", "P1", "-", "P2", "+", "P3"}], "]"}], 
         RowBox[{"myUpsilon1", "[", 
          RowBox[{"1", "+", 
           RowBox[{"2", "*", "P2"}]}], "]"}]], "*", 
        FractionBox[
         RowBox[{"myUpsilon1", "[", 
          RowBox[{"1", "+", "P1", "+", "P2", "-", "P3"}], "]"}], 
         RowBox[{"myUpsilon1", "[", 
          RowBox[{"1", "+", 
           RowBox[{"2", "*", "P3"}]}], "]"}]]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "\"\<reflection phase\>\"", " ", "is", " ", "equal", " ", "to", " ", 
      "1"}], ",", " ", 
     RowBox[{
      RowBox[{"for", " ", "\[Beta]"}], "=", "1"}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"myDOZZ", "[", 
      RowBox[{"P1_", ",", "P2_", ",", "P3_"}], "]"}], ":=", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"myUpsilon1", "[", 
        RowBox[{"1", "+", 
         RowBox[{"I", "*", 
          RowBox[{"(", 
           RowBox[{"P1", "+", "P2", "+", "P3"}], ")"}]}]}], "]"}]], 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"2", "*", "P1", "*", 
          RowBox[{"myUpsilon1", "[", 
           RowBox[{"1", "+", 
            RowBox[{"2", "*", "I", "*", "P1"}]}], "]"}]}], 
         RowBox[{"myUpsilon1", "[", 
          RowBox[{"1", "+", 
           RowBox[{"I", "*", 
            RowBox[{"(", 
             RowBox[{"P2", "+", "P3", "-", "P1"}], ")"}]}]}], "]"}]], "*", 
        FractionBox[
         RowBox[{"2", "*", "P2", "*", 
          RowBox[{"myUpsilon1", "[", 
           RowBox[{"1", "+", 
            RowBox[{"2", "*", "I", "*", "P2"}]}], "]"}]}], 
         RowBox[{"myUpsilon1", "[", 
          RowBox[{"1", "+", 
           RowBox[{"I", "*", 
            RowBox[{"(", 
             RowBox[{"P3", "+", "P1", "-", "P2"}], ")"}]}]}], "]"}]], "*", 
        FractionBox[
         RowBox[{"2", "*", "P3", "*", 
          RowBox[{"myUpsilon1", "[", 
           RowBox[{"1", "+", 
            RowBox[{"2", "*", "I", "*", "P3"}]}], "]"}]}], 
         RowBox[{"myUpsilon1", "[", 
          RowBox[{"1", "+", 
           RowBox[{"I", "*", 
            RowBox[{"(", 
             RowBox[{"P1", "+", "P2", "-", "P3"}], ")"}]}]}], "]"}]]}], 
       ")"}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.854720381104857*^9, 3.854720399198448*^9}, {
  3.8547205250469723`*^9, 3.854720564015101*^9}, {3.8560889719846573`*^9, 
  3.856088972160304*^9}, {3.856089024234777*^9, 3.856089025586322*^9}, {
  3.865535744444459*^9, 3.865535747576077*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"6b8e5c59-55b0-4451-a1c0-f6deb11ebad7"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.8852375860626593`*^9, 
  3.885237586391007*^9}},ExpressionUUID->"9df11e8b-5693-471c-9892-\
8c759e8acd04"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "parameters", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"prec", "=", "200"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Liouville", " ", "at", " ", "c"}], "=", "1"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"cc1", "=", 
      RowBox[{"N", "[", 
       RowBox[{
        RowBox[{"1", "-", 
         RowBox[{"1", "/", "200"}]}], ",", "prec"}], "]"}]}], ";"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"cc1", "=", 
     RowBox[{"N", "[", 
      RowBox[{
       RowBox[{"1", "-", 
        RowBox[{"1", "/", "10000"}]}], ",", "prec"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Qh", "=", 
     RowBox[{"Sqrt", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"cc1", "-", "1"}], ")"}], "/", "6"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"bh", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"Qh", "-", 
        RowBox[{"Sqrt", "[", 
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          RowBox[{"Qh", "^", "2"}]}], "]"}]}], ")"}], "/", "2"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<bh = \>\"", "<>", 
      RowBox[{"ToString", "[", 
       RowBox[{"bh", "//", "N"}], "]"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", "\"\<***************************\>\"", "]"}], ";"}],
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Pext", "=", 
     RowBox[{
      RowBox[{"-", "I"}], "*", 
      RowBox[{"1", "/", "2"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<Pext = \>\"", "<>", 
      RowBox[{"ToString", "[", 
       RowBox[{"Pext", "//", "N"}], "]"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"hext", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"Qh", "^", "2"}], "/", "4"}], "+", 
      RowBox[{"Pext", "^", "2"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"dext", "=", "hext"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"qorder", "=", "8"}], ";"}]}]}]], "Input",
 CellChangeTimes->{
  3.8838404044126177`*^9, {3.883848989077765*^9, 3.883848991976495*^9}, {
   3.885237625701063*^9, 3.8852376293623457`*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"89bca41b-389c-4cb9-84b3-beb7f4bb88ac"],

Cell[CellGroupData[{

Cell[BoxData["\<\"bh = 0. - 0.997961 I\"\>"], "Print",
 CellChangeTimes->{{3.885237603984239*^9, 3.885237629782902*^9}, 
   3.8852377540903463`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"c1cc3ffb-e60a-4944-a495-b213568e4c0a"],

Cell[BoxData["\<\"***************************\"\>"], "Print",
 CellChangeTimes->{{3.885237603984239*^9, 3.885237629782902*^9}, 
   3.88523775409129*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"7291c9c7-822c-4609-be35-27e78c7b81a3"],

Cell[BoxData["\<\"Pext = 0. - 0.5 I\"\>"], "Print",
 CellChangeTimes->{{3.885237603984239*^9, 3.885237629782902*^9}, 
   3.885237754092349*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"3746bb17-fa6e-4a9e-8c10-28bf92ae2474"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"\[Epsilon]", ">", 
    RowBox[{
    "0", " ", "for", " ", "contour", " ", "of", " ", "integration"}]}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"epsC", "=", 
    RowBox[{"1", "/", "10"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.885237621831587*^9, 3.885237622135962*^9}, {
  3.885237771788786*^9, 3.885237792182139*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"21bfbcf1-948a-4fe8-979c-6f64fb9c93a7"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{3.8852375884365273`*^9, 
  3.885237796080473*^9},ExpressionUUID->"23a9fdd1-b3e4-4c90-835b-\
147f6600d146"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"myH", "=", 
    RowBox[{"torus1ptCBqRecur", "[", 
     RowBox[{"qorder", ",", "dext", ",", "cc1", ",", "prec"}], "]"}]}], ";"}],
   "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"full", " ", "torus", " ", "1"}], "-", 
    RowBox[{"pt", " ", "block"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"torus1ptCB", "[", 
     RowBox[{"h_", ",", "q0_"}], "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"q", "^", 
       RowBox[{"(", 
        RowBox[{"h", "-", 
         RowBox[{"cc1", "/", "24"}]}], ")"}]}], "*", 
      RowBox[{"Normal", "[", 
       RowBox[{
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{"Product", "[", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"1", "-", 
              RowBox[{"q", "^", "m"}]}]], ",", 
            RowBox[{"{", 
             RowBox[{"m", ",", "1", ",", "qorder"}], "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"q", ",", "0", ",", "qorder"}], "}"}]}], "]"}], "*", 
        RowBox[{"myH", "[", 
         RowBox[{"h", ",", "q"}], "]"}]}], "]"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{"q", "->", "q0"}], "}"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Tau]", "=", 
    RowBox[{
     RowBox[{"1", "/", "3"}], "+", 
     RowBox[{"I", "*", 
      RowBox[{"(", 
       RowBox[{"11", "/", "10"}], ")"}]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Monitor", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"dpts1", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"P", ",", 
          RowBox[{
           RowBox[{"myCleq1", "[", 
            RowBox[{"Pext", ",", 
             RowBox[{"(", 
              RowBox[{"P", "+", 
               RowBox[{"I", "*", "epsC"}]}], ")"}], ",", 
             RowBox[{"(", 
              RowBox[{"P", "+", 
               RowBox[{"I", "*", "epsC"}]}], ")"}]}], "]"}], "*", 
           RowBox[{"torus1ptCB", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"Qh", "^", "2"}], "/", "4"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"P", "+", 
                 RowBox[{"I", "*", "epsC"}]}], ")"}], "^", "2"}]}], ",", 
             RowBox[{"Exp", "[", 
              RowBox[{"2", "*", "\[Pi]", "*", "I", "*", "\[Tau]"}], "]"}]}], 
            "]"}], "*", 
           RowBox[{"torus1ptCB", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"Qh", "^", "2"}], "/", "4"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"P", "+", 
                 RowBox[{"I", "*", "epsC"}]}], ")"}], "^", "2"}]}], ",", 
             RowBox[{"Exp", "[", 
              RowBox[{
               RowBox[{"-", "2"}], "*", "\[Pi]", "*", "I", "*", 
               RowBox[{"Conjugate", "[", "\[Tau]", "]"}]}], "]"}]}], 
            "]"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"P", ",", 
          RowBox[{
           RowBox[{"-", "270"}], "/", "100"}], ",", 
          RowBox[{"270", "/", "100"}], ",", 
          RowBox[{"1", "/", "100"}]}], "}"}]}], "]"}]}], ";"}], ",", 
    RowBox[{"P", "//", "N"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"interp1", "=", 
   RowBox[{"Interpolation", "[", "dpts1", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"int1", "=", 
    RowBox[{"Integrate", "[", 
     RowBox[{
      RowBox[{"interp1", "[", "P", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"P", ",", 
        RowBox[{
         RowBox[{"-", "270"}], "/", "100"}], ",", 
        RowBox[{"270", "/", "100"}]}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Monitor", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"dpts2", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"P", ",", 
          RowBox[{
           RowBox[{"myCleq1", "[", 
            RowBox[{"Pext", ",", 
             RowBox[{"(", 
              RowBox[{"P", "+", 
               RowBox[{"I", "*", "epsC"}]}], ")"}], ",", 
             RowBox[{"(", 
              RowBox[{"P", "+", 
               RowBox[{"I", "*", "epsC"}]}], ")"}]}], "]"}], "*", 
           RowBox[{"torus1ptCB", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"Qh", "^", "2"}], "/", "4"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"P", "+", 
                 RowBox[{"I", "*", "epsC"}]}], ")"}], "^", "2"}]}], ",", 
             RowBox[{"Exp", "[", 
              RowBox[{
               RowBox[{"-", "2"}], "*", "\[Pi]", "*", 
               RowBox[{"I", "/", "\[Tau]"}]}], "]"}]}], "]"}], "*", 
           RowBox[{"torus1ptCB", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"Qh", "^", "2"}], "/", "4"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"P", "+", 
                 RowBox[{"I", "*", "epsC"}]}], ")"}], "^", "2"}]}], ",", 
             RowBox[{"Exp", "[", 
              RowBox[{"2", "*", "\[Pi]", "*", 
               RowBox[{"I", "/", 
                RowBox[{"Conjugate", "[", "\[Tau]", "]"}]}]}], "]"}]}], 
            "]"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"P", ",", 
          RowBox[{
           RowBox[{"-", "270"}], "/", "100"}], ",", 
          RowBox[{"270", "/", "100"}], ",", 
          RowBox[{"1", "/", "100"}]}], "}"}]}], "]"}]}], ";"}], ",", 
    RowBox[{"P", "//", "N"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"interp2", "=", 
   RowBox[{"Interpolation", "[", "dpts2", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"int2", "=", 
    RowBox[{"Integrate", "[", 
     RowBox[{
      RowBox[{"interp2", "[", "P", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"P", ",", 
        RowBox[{
         RowBox[{"-", "270"}], "/", "100"}], ",", 
        RowBox[{"270", "/", "100"}]}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"N", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Abs", "[", "\[Tau]", "]"}], "^", 
           RowBox[{"(", 
            RowBox[{"2", "*", "hext"}], ")"}]}], "*", "int1"}], ",", "int2"}],
         "}"}], ",", "10"}], "]"}], "//", "Re"}], "//", "MatrixForm"}], "]"}],
   ";"}]}], "Input",
 CellChangeTimes->{{3.88523767270225*^9, 3.8852376767826014`*^9}, {
  3.885237760265695*^9, 3.885237760516347*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"c21efa06-4ed5-491c-a224-461cc0867e03"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {"1.29813377411728063171886223792212278351`10.15051499783199"},
      {"1.29813531661496047043832377916986690641`10.15051499783199"}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{3.885238268623624*^9},
 CellLabel->
  "During evaluation of \
In[23]:=",ExpressionUUID->"f19d866f-b6a6-4d38-a865-87570aa889c1"]
}, Open  ]],

Cell["direct and \[OpenCurlyDoubleQuote]crossed\[CloseCurlyDoubleQuote] \
channels agree", "Text",
 CellChangeTimes->{{3.8852383788117733`*^9, 
  3.885238386807681*^9}},ExpressionUUID->"a2dda83f-a2c7-4b66-b5ce-\
9929c90d6208"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.8852379260993443`*^9},ExpressionUUID->"3a8780fa-6b61-46d1-91a8-\
ee7ad0b5a99a"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.883224469671906*^9},ExpressionUUID->"0dcfca1d-9336-4229-904e-\
7467c153a89d"]
}, Closed]],

Cell[CellGroupData[{

Cell["code for the computation of the cosmological 4-pt function", \
"Subsection",
 CellChangeTimes->{{3.8852370675964193`*^9, 
  3.8852370885904408`*^9}},ExpressionUUID->"8e54f819-709a-4fb4-b496-\
8dfdb1296f8c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "input", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"param", "[", 
     RowBox[{"options_", ",", "flag_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"pos", ",", "flagList"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"flagList", "=", 
        RowBox[{"StringSplit", "[", "options", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"pos", "=", 
        RowBox[{"Position", "[", 
         RowBox[{"flagList", ",", 
          RowBox[{"\"\<-\>\"", "<>", "flag"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Switch", "[", 
        RowBox[{
         RowBox[{"Length", "[", "pos", "]"}], ",", "\[IndentingNewLine]", "1",
          ",", 
         RowBox[{
          RowBox[{"Return", "[", 
           RowBox[{
            RowBox[{"flagList", "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"pos", "[", 
                RowBox[{"[", 
                 RowBox[{"1", ",", "1"}], "]"}], "]"}], "+", "1"}], "]"}], 
             "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}], "]"}], ";"}], ",", 
         "\[IndentingNewLine]", "0", ",", 
         RowBox[{
          RowBox[{"WriteString", "[", 
           RowBox[{"\"\<stdout\>\"", ",", 
            RowBox[{
            "\"\<flag -\>\"", "<>", "flag", "<>", "\"\< needed\>\""}]}], 
           "]"}], ";", 
          RowBox[{"Abort", "[", "]"}], ";"}], ",", "\[IndentingNewLine]", "_",
          ",", 
         RowBox[{
          RowBox[{"WriteString", "[", 
           RowBox[{"\"\<stdout\>\"", ",", 
            RowBox[{
            "\"\<flag -\>\"", "<>", "flag", "<>", "\"\< duplicated\>\""}]}], 
           "]"}], ";", 
          RowBox[{"Abort", "[", "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
       ";"}]}], "\[IndentingNewLine]", "]"}]}], "\n", 
   RowBox[{
    RowBox[{"options", "=", "$CommandLine"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"w1", "=", 
     RowBox[{
      RowBox[{"param", "[", 
       RowBox[{"options", ",", "\"\<w1\>\""}], "]"}], "//", 
      "ToExpression"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"w1", "=", 
     RowBox[{"Rationalize", "[", "w1", "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"w2", "=", 
     RowBox[{
      RowBox[{"param", "[", 
       RowBox[{"options", ",", "\"\<w2\>\""}], "]"}], "//", 
      "ToExpression"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"w2", "=", 
     RowBox[{"Rationalize", "[", "w2", "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"w3", "=", 
     RowBox[{
      RowBox[{"param", "[", 
       RowBox[{"options", ",", "\"\<w3\>\""}], "]"}], "//", 
      "ToExpression"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"w3", "=", 
     RowBox[{"Rationalize", "[", "w3", "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"w4", "=", 
     RowBox[{
      RowBox[{"param", "[", 
       RowBox[{"options", ",", "\"\<w4\>\""}], "]"}], "//", 
      "ToExpression"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"w4", "=", 
     RowBox[{"Rationalize", "[", "w4", "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<Input: w1 = \>\"", "<>", 
      RowBox[{"ToString", "[", 
       RowBox[{"w1", "//", "N"}], "]"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<Input: w2 = \>\"", "<>", 
      RowBox[{"ToString", "[", 
       RowBox[{"w2", "//", "N"}], "]"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<Input: w3 = \>\"", "<>", 
      RowBox[{"ToString", "[", 
       RowBox[{"w3", "//", "N"}], "]"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<Input: w4 = \>\"", "<>", 
      RowBox[{"ToString", "[", 
       RowBox[{"w4", "//", "N"}], "]"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"myvar", "[", "val_", "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"str", "=", "\"\<\>\""}], ",", 
         RowBox[{"var", "=", 
          RowBox[{"N", "[", 
           RowBox[{"val", ",", "4"}], "]"}]}]}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"str", "=", 
         RowBox[{"StringReplace", "[", 
          RowBox[{
           RowBox[{"ToString", "[", "var", "]"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"\"\<.\>\"", "\[Rule]", "\"\<p\>\""}], ",", 
             RowBox[{"\"\<-\>\"", "\[Rule]", "\"\<n\>\""}]}], "}"}]}], 
          "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"Return", "[", "str", "]"}]}]}], "]"}]}], ";"}]}]}]], "Input",\

 CellChangeTimes->{{3.7196957438580227`*^9, 3.719695745512177*^9}, 
   3.719851408887848*^9, {3.719851439105492*^9, 3.719851487811069*^9}, {
   3.734733798797319*^9, 3.7347338943772078`*^9}, {3.734736020297255*^9, 
   3.7347360225409737`*^9}, {3.734736929097411*^9, 3.734736967934033*^9}, {
   3.735147613325081*^9, 3.7351476167319727`*^9}, {3.820601759765901*^9, 
   3.820601782016955*^9}, {3.820601852368203*^9, 3.820601864743124*^9}, {
   3.820708412912778*^9, 3.820708412966338*^9}, {3.8207084508651667`*^9, 
   3.820708455504937*^9}, {3.8239051037727423`*^9, 3.823905148797522*^9}, {
   3.823905980382927*^9, 3.823905984499825*^9}, {3.82430308004644*^9, 
   3.824303081593533*^9}, {3.824303750612755*^9, 3.824303752135805*^9}, {
   3.855250422384631*^9, 3.855250438159874*^9}, {3.856088708193766*^9, 
   3.8560887232742367`*^9}, {3.867770815057222*^9, 3.8677708247628098`*^9}, {
   3.867833629908721*^9, 3.8678336300091476`*^9}, {3.884720737013294*^9, 
   3.88472080150733*^9}},ExpressionUUID->"1d597ab9-5e27-47b8-9428-\
44bbda3f8a77"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "parameters", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"prec", "=", "200"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", "\"\<***************************\>\"", "]"}], ";"}],
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Liouville", " ", "at", " ", "c"}], "=", "1"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"cc1", "=", 
     RowBox[{"N", "[", 
      RowBox[{
       RowBox[{"1", "-", 
        RowBox[{"1", "/", "200"}]}], ",", "prec"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"cc1", "=", 
      RowBox[{"N", "[", 
       RowBox[{
        RowBox[{"1", "-", 
         RowBox[{"1", "/", "500"}]}], ",", "prec"}], "]"}]}], ";"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Qh", "=", 
     RowBox[{"Sqrt", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"cc1", "-", "1"}], ")"}], "/", "6"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"bh", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"Qh", "-", 
        RowBox[{"Sqrt", "[", 
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          RowBox[{"Qh", "^", "2"}]}], "]"}]}], ")"}], "/", "2"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<bh = \>\"", "<>", 
      RowBox[{"ToString", "[", 
       RowBox[{"bh", "//", "N"}], "]"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{"hh1", ",", "hh2", ",", "hh3", ",", "hh4"}], "}"}], "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"Qh", "^", "2"}], "/", "4"}], "-", 
         RowBox[{"w1", "^", "2"}]}], ")"}], ",", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"Qh", "^", "2"}], "/", "4"}], "-", 
         RowBox[{"w2", "^", "2"}]}], ")"}], ",", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"Qh", "^", "2"}], "/", "4"}], "-", 
         RowBox[{"w3", "^", "2"}]}], ")"}], ",", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"Qh", "^", "2"}], "/", "4"}], "-", 
         RowBox[{"w4", "^", "2"}]}], ")"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Liouville", " ", "at", " ", "c"}], "=", "25"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"cc", "=", 
     RowBox[{"N", "[", 
      RowBox[{
       RowBox[{"25", "+", 
        RowBox[{"1", "/", "100000"}]}], ",", "prec"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Q", "=", 
     RowBox[{"Sqrt", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"cc", "-", "1"}], ")"}], "/", "6"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"b", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"Q", "-", 
        RowBox[{"Sqrt", "[", 
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          RowBox[{"Q", "^", "2"}]}], "]"}]}], ")"}], "/", "2"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<b = \>\"", "<>", 
      RowBox[{"ToString", "[", 
       RowBox[{"b", "//", "N"}], "]"}]}], "]"}], ";"}], "\[IndentingNewLine]",
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{"h1", ",", "h2", ",", "h3", ",", "h4"}], "}"}], "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"Q", "^", "2"}], "/", "4"}], "+", 
         RowBox[{"w1", "^", "2"}]}], ")"}], ",", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"Q", "^", "2"}], "/", "4"}], "+", 
         RowBox[{"w2", "^", "2"}]}], ")"}], ",", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"Q", "^", "2"}], "/", "4"}], "+", 
         RowBox[{"w3", "^", "2"}]}], ")"}], ",", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"Q", "^", "2"}], "/", "4"}], "+", 
         RowBox[{"w4", "^", "2"}]}], ")"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"print", " ", "out"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<{w4, w3, w2, w1} = \>\"", "<>", 
      RowBox[{"ToString", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"w4", ",", "w3", ",", "w2", ",", "w1"}], "}"}], "//", "N"}], 
       "]"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Print", "[", "\"\<Liouville c=1 weights:\>\"", "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<{hh4, hh3, hh2, hh1} = \>\"", "<>", 
      RowBox[{"ToString", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"hh4", ",", "hh3", ",", "hh2", ",", "hh1"}], "}"}], "//", 
        "N"}], "]"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Print", "[", "\"\<Liouville c=25 weights:\>\"", "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<{h4, h3, h2, h1} = \>\"", "<>", 
      RowBox[{"ToString", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"h4", ",", "h3", ",", "h2", ",", "h1"}], "}"}], "//", "N"}], 
       "]"}]}], "]"}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "truncation", " ", "order", " ", "of", " ", "the", " ", "Virasoro", " ", 
     "block", " ", "expansion"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"qorder", "=", "8"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<qorder = \>\"", "<>", 
      RowBox[{"ToString", "[", "qorder", "]"}]}], "]"}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.809368551373438*^9, 3.80936865282199*^9}, {
   3.809368700310082*^9, 3.809368700489447*^9}, 3.809389789331531*^9, {
   3.809390086855835*^9, 3.809390092714231*^9}, {3.8097933156761103`*^9, 
   3.809793334086792*^9}, {3.816714616697179*^9, 3.816714648698303*^9}, {
   3.817315563665971*^9, 3.817315581293168*^9}, {3.817320501648629*^9, 
   3.817320501791561*^9}, {3.817341264706739*^9, 3.817341280369378*^9}, {
   3.817341336928985*^9, 3.817341350584194*^9}, {3.817341393949873*^9, 
   3.8173414046051683`*^9}, {3.819660448699452*^9, 3.819660487900272*^9}, {
   3.819663089118348*^9, 3.819663094780636*^9}, {3.819673080392653*^9, 
   3.819673081602995*^9}, {3.81967372201574*^9, 3.819673722134157*^9}, {
   3.819738436549871*^9, 3.819738438174259*^9}, {3.820342016952881*^9, 
   3.820342017014876*^9}, {3.820342052246134*^9, 3.820342166240654*^9}, {
   3.820342296370904*^9, 3.820342307614554*^9}, {3.8203540019211607`*^9, 
   3.820354012707308*^9}, {3.820354128282387*^9, 3.820354137594288*^9}, {
   3.820423354364156*^9, 3.820423354587585*^9}, {3.820433154645595*^9, 
   3.820433154693368*^9}, {3.820585316035995*^9, 3.8205853161710663`*^9}, {
   3.820588677530066*^9, 3.820588677607161*^9}, {3.820588812748568*^9, 
   3.8205888141715918`*^9}, {3.8205930673982267`*^9, 3.820593070474519*^9}, {
   3.820597137896776*^9, 3.8205971380048237`*^9}, {3.820601400057349*^9, 
   3.820601445627758*^9}, 3.8206014797177277`*^9, {3.820601680775408*^9, 
   3.820601685526785*^9}, {3.820606275698614*^9, 3.820606282566876*^9}, {
   3.820617718004182*^9, 3.820617766343938*^9}, {3.820709636731608*^9, 
   3.8207096379977407`*^9}, {3.820850603594603*^9, 3.820850667873344*^9}, {
   3.820859399270423*^9, 3.820859421545961*^9}, {3.820859471077791*^9, 
   3.8208594958236094`*^9}, {3.8208601075121317`*^9, 3.820860156646224*^9}, {
   3.820880168975322*^9, 3.8208801720883293`*^9}, {3.820880350406348*^9, 
   3.82088035057734*^9}, {3.824409013640399*^9, 3.824409028171678*^9}, {
   3.82440907177705*^9, 3.824409074856641*^9}, {3.824409105451749*^9, 
   3.824409257143489*^9}, {3.8244100501075077`*^9, 3.8244100549680347`*^9}, 
   3.824578516913068*^9, {3.824579322437064*^9, 3.824579345895578*^9}, {
   3.824925276022532*^9, 3.8249252777795267`*^9}, 3.825067759758359*^9, {
   3.825191780556633*^9, 3.825191780772065*^9}, {3.82519220814859*^9, 
   3.8251922082970333`*^9}, {3.8271485382761507`*^9, 3.827148571926598*^9}, {
   3.827157267224573*^9, 3.827157313664795*^9}, {3.82715851704536*^9, 
   3.827158546900587*^9}, {3.830524671800639*^9, 3.830524671993347*^9}, {
   3.843293624170701*^9, 3.8432936545647182`*^9}, {3.843293778231988*^9, 
   3.843293779602103*^9}, {3.8433214422599087`*^9, 3.843321496457644*^9}, {
   3.843331783222769*^9, 3.843331807471178*^9}, {3.843343030093445*^9, 
   3.843343037036892*^9}, {3.843343760578537*^9, 3.843343769071569*^9}, {
   3.8433449607697277`*^9, 3.843344970646456*^9}, {3.8433879314045067`*^9, 
   3.843387975128037*^9}, {3.849735857585588*^9, 3.849735859432397*^9}, {
   3.8497359691548758`*^9, 3.8497360107981777`*^9}, {3.8498051285580273`*^9, 
   3.849805138282373*^9}, {3.84981071596881*^9, 3.849810720545541*^9}, {
   3.849814543462346*^9, 3.849814563150148*^9}, {3.850316020567815*^9, 
   3.8503160246442747`*^9}, {3.854731057545878*^9, 3.8547310931373243`*^9}, {
   3.8547311376106462`*^9, 3.85473114576271*^9}, 3.854731401722056*^9, {
   3.8547320234590683`*^9, 3.854732025304512*^9}, {3.854732766651227*^9, 
   3.854732846951425*^9}, 3.854734008912951*^9, {3.8547459658196697`*^9, 
   3.854745966174082*^9}, {3.8547463331271353`*^9, 3.854746347436996*^9}, {
   3.854746591700263*^9, 3.854746600597289*^9}, {3.8547492685474377`*^9, 
   3.854749297493683*^9}, {3.8547509971440496`*^9, 3.854750998311222*^9}, {
   3.854751036175873*^9, 3.8547510593177834`*^9}, {3.8547514816700974`*^9, 
   3.8547514818216953`*^9}, {3.8548871552537413`*^9, 
   3.8548871588980713`*^9}, {3.8548874517419*^9, 3.8548874589869833`*^9}, {
   3.854890540915258*^9, 3.8548905561195593`*^9}, {3.854890589078587*^9, 
   3.8548905937588987`*^9}, {3.854897864801344*^9, 3.854897876675131*^9}, {
   3.854898101481504*^9, 3.8548981019279757`*^9}, 3.854898231601462*^9, {
   3.854898466097892*^9, 3.854898498837517*^9}, {3.85489877614193*^9, 
   3.854898776235484*^9}, {3.8551592146581793`*^9, 3.855159220942136*^9}, {
   3.855161791959486*^9, 3.8551617989585447`*^9}, {3.855163019479843*^9, 
   3.855163034889401*^9}, 3.855163299049588*^9, {3.855165642323348*^9, 
   3.8551656483795223`*^9}, {3.8551661879700527`*^9, 
   3.8551661893904467`*^9}, {3.85525029989301*^9, 3.855250318100337*^9}, {
   3.855250354194747*^9, 3.855250358355485*^9}, 3.85525039048769*^9, {
   3.856088532001781*^9, 3.85608853559205*^9}, {3.856088688117042*^9, 
   3.856088689861486*^9}, {3.856088754884017*^9, 3.8560887626615057`*^9}, {
   3.856089083333969*^9, 3.8560890839251347`*^9}, {3.856462436653384*^9, 
   3.856462523577467*^9}, 3.8590171471856203`*^9, {3.859193606416175*^9, 
   3.859193606679143*^9}, 3.8592349031401052`*^9, {3.865534922748025*^9, 
   3.865534941402912*^9}, {3.86553497218919*^9, 3.865534991552205*^9}, {
   3.865535030449753*^9, 3.8655352383258867`*^9}, {3.86587090696592*^9, 
   3.865870914993702*^9}, {3.8658714555393867`*^9, 3.865871458788781*^9}, {
   3.870096670867381*^9, 3.870096671622176*^9}, {3.884720848158922*^9, 
   3.884720849204954*^9}},
 CellLabel->
  "In[174]:=",ExpressionUUID->"9ccebcf7-4d4b-416c-b834-948b33384132"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Liouville", " ", "at", " ", "c"}], "=", "1"}], ",", " ", 
    RowBox[{"following", " ", 
     RowBox[{"Ribault", "'"}], 
     RowBox[{"s", " ", "'"}], "15", " ", "paper"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"myGamma1", "[", "z_", "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "*", "\[Pi]"}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{"z", "/", "2"}], ")"}]}], "/", 
       RowBox[{"BarnesG", "[", "z", "]"}]}], "/", 
      RowBox[{"Sqrt", "[", 
       RowBox[{"2", "\[Pi]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"myUpsilon1", "[", "z_", "]"}], ":=", 
     FractionBox["1", 
      RowBox[{
       RowBox[{"myGamma1", "[", "z", "]"}], "*", 
       RowBox[{"myGamma1", "[", 
        RowBox[{"2", "-", "z"}], "]"}]}]]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"myCleq1", "[", 
      RowBox[{"P1_", ",", "P2_", ",", "P3_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"myUpsilon1", "[", 
       RowBox[{"1", "+", "P1", "+", "P2", "+", "P3"}], "]"}], "*", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"myUpsilon1", "[", 
          RowBox[{"1", "-", "P1", "+", "P2", "+", "P3"}], "]"}], 
         RowBox[{"myUpsilon1", "[", 
          RowBox[{"1", "+", 
           RowBox[{"2", "*", "P1"}]}], "]"}]], "*", 
        FractionBox[
         RowBox[{"myUpsilon1", "[", 
          RowBox[{"1", "+", "P1", "-", "P2", "+", "P3"}], "]"}], 
         RowBox[{"myUpsilon1", "[", 
          RowBox[{"1", "+", 
           RowBox[{"2", "*", "P2"}]}], "]"}]], "*", 
        FractionBox[
         RowBox[{"myUpsilon1", "[", 
          RowBox[{"1", "+", "P1", "+", "P2", "-", "P3"}], "]"}], 
         RowBox[{"myUpsilon1", "[", 
          RowBox[{"1", "+", 
           RowBox[{"2", "*", "P3"}]}], "]"}]]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "\"\<reflection phase\>\"", " ", "is", " ", "equal", " ", "to", " ", 
      "1"}], ",", " ", 
     RowBox[{
      RowBox[{"for", " ", "\[Beta]"}], "=", "1"}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"myDOZZ", "[", 
      RowBox[{"P1_", ",", "P2_", ",", "P3_"}], "]"}], ":=", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"myUpsilon1", "[", 
        RowBox[{"1", "+", 
         RowBox[{"I", "*", 
          RowBox[{"(", 
           RowBox[{"P1", "+", "P2", "+", "P3"}], ")"}]}]}], "]"}]], 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"2", "*", "P1", "*", 
          RowBox[{"myUpsilon1", "[", 
           RowBox[{"1", "+", 
            RowBox[{"2", "*", "I", "*", "P1"}]}], "]"}]}], 
         RowBox[{"myUpsilon1", "[", 
          RowBox[{"1", "+", 
           RowBox[{"I", "*", 
            RowBox[{"(", 
             RowBox[{"P2", "+", "P3", "-", "P1"}], ")"}]}]}], "]"}]], "*", 
        FractionBox[
         RowBox[{"2", "*", "P2", "*", 
          RowBox[{"myUpsilon1", "[", 
           RowBox[{"1", "+", 
            RowBox[{"2", "*", "I", "*", "P2"}]}], "]"}]}], 
         RowBox[{"myUpsilon1", "[", 
          RowBox[{"1", "+", 
           RowBox[{"I", "*", 
            RowBox[{"(", 
             RowBox[{"P3", "+", "P1", "-", "P2"}], ")"}]}]}], "]"}]], "*", 
        FractionBox[
         RowBox[{"2", "*", "P3", "*", 
          RowBox[{"myUpsilon1", "[", 
           RowBox[{"1", "+", 
            RowBox[{"2", "*", "I", "*", "P3"}]}], "]"}]}], 
         RowBox[{"myUpsilon1", "[", 
          RowBox[{"1", "+", 
           RowBox[{"I", "*", 
            RowBox[{"(", 
             RowBox[{"P1", "+", "P2", "-", "P3"}], ")"}]}]}], "]"}]]}], 
       ")"}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.854720381104857*^9, 3.854720399198448*^9}, {
  3.8547205250469723`*^9, 3.854720564015101*^9}, {3.8560889719846573`*^9, 
  3.856088972160304*^9}, {3.856089024234777*^9, 3.856089025586322*^9}, {
  3.865535744444459*^9, 3.865535747576077*^9}},
 CellLabel->
  "In[193]:=",ExpressionUUID->"06179f00-6082-4775-ba9e-035eac795423"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"auxiliary", " ", "functions"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"ClearAll", "[", 
    RowBox[{"MatrixSeriesInverse", ",", "Lattice"}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Computes", " ", "the", " ", "inverse", " ", "matrix", " ", "A", 
     RowBox[{"(", "x", ")"}], " ", "of", " ", "M", 
     RowBox[{"(", "x", ")"}], " ", "as", " ", "an", " ", "order", " ", "NN", 
     " ", "series", " ", "in", " ", "x"}], " ", "*)"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"MatrixSeriesInverse", "[", 
      RowBox[{"M_", ",", "x_", ",", "NN_"}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Mseries", ",", "Mcoef", ",", "Acoef", ",", "i"}], "}"}], ",",
        "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Mseries", "=", 
         RowBox[{"Series", "[", 
          RowBox[{"M", ",", 
           RowBox[{"{", 
            RowBox[{"x", ",", "0", ",", "NN"}], "}"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Mcoef", "=", 
         RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"Acoef", "=", 
         RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"i", "=", "0"}], ",", 
          RowBox[{"i", "<=", "NN"}], ",", 
          RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"AppendTo", "[", 
            RowBox[{"Mcoef", ",", 
             RowBox[{"SeriesCoefficient", "[", 
              RowBox[{"Mseries", ",", 
               RowBox[{"{", 
                RowBox[{"x", ",", "0", ",", "i"}], "}"}]}], "]"}]}], "]"}], 
           ";", "\[IndentingNewLine]", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"i", "==", "0"}], ",", "\[IndentingNewLine]", 
             RowBox[{"AppendTo", "[", 
              RowBox[{"Acoef", ",", 
               RowBox[{"Inverse", "[", 
                RowBox[{"Mcoef", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "]"}], ",", 
             "\[IndentingNewLine]", 
             RowBox[{"AppendTo", "[", 
              RowBox[{"Acoef", ",", 
               RowBox[{"-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"Sum", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"Acoef", "[", 
                    RowBox[{"[", "j", "]"}], "]"}], ".", 
                    RowBox[{"Mcoef", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", "-", "j", "+", "2"}], "]"}], "]"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"j", ",", "1", ",", "i"}], "}"}]}], "]"}], ")"}], 
                 ".", 
                 RowBox[{"Acoef", "[", 
                  RowBox[{"[", "1", "]"}], "]"}]}]}]}], "]"}]}], 
            "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", 
         "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"x", "^", "i"}], " ", 
           RowBox[{"Acoef", "[", 
            RowBox[{"[", 
             RowBox[{"i", "+", "1"}], "]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "0", ",", "NN"}], "}"}]}], "]"}]}]}], "\n", 
      "]"}]}], ";"}], "\n", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
      "Enumerates", " ", "the", " ", "number", " ", "of", " ", "integer", " ",
        "lattice", " ", "points", " ", 
       RowBox[{"(", 
        RowBox[{"m", ",", "n"}], ")"}], " ", "satisfying", " ", "m", "*", 
       "n"}], "\[LessEqual]", 
      RowBox[{
       RowBox[{"NN", " ", "and", " ", "m"}], "+", 
       RowBox[{"n", " ", "even"}]}]}], ",", " ", 
     RowBox[{
     "and", " ", "gives", " ", "a", " ", "mapping", " ", "from", " ", 
      RowBox[{"(", 
       RowBox[{"m", ",", "n"}], ")"}], " ", "to", " ", "its", " ", 
      "ordering"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Lattice", "[", "NN_", "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"len", ",", "m", ",", "n", ",", "ord", ",", "ordmn"}], "}"}], 
       ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"ord", "=", 
         RowBox[{"0", "*", 
          RowBox[{"IdentityMatrix", "[", "NN", "]"}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"len", "=", "1"}], ";", "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"m", "=", "1"}], ",", 
          RowBox[{"m", "<=", "NN"}], ",", 
          RowBox[{"m", "++"}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"For", "[", 
            RowBox[{
             RowBox[{"n", "=", "1"}], ",", 
             RowBox[{"n", "<=", 
              RowBox[{"NN", "/", "m"}]}], ",", 
             RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{
               RowBox[{"ord", "[", 
                RowBox[{"[", 
                 RowBox[{"m", ",", "n"}], "]"}], "]"}], "=", "len"}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"len", "++"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
           ";"}]}], "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
        
        RowBox[{"len", "-=", "1"}], ";", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"ordmn", "[", 
          RowBox[{"m_", ",", "n_"}], "]"}], ":=", 
         RowBox[{"ord", "[", 
          RowBox[{"[", 
           RowBox[{"m", ",", "n"}], "]"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{"len", ",", "ordmn"}], "}"}]}]}], "\n", "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
      "returns", " ", "the", " ", "number", " ", "of", " ", "integer", " ", 
       "lattice", " ", "points", " ", 
       RowBox[{"(", 
        RowBox[{"m", ",", "n"}], ")"}], " ", "satisfying", " ", "m", "*", 
       "n"}], "\[LessEqual]", "NN"}], ",", " ", 
     RowBox[{"and", " ", "a", " ", "mapping", " ", "from", " ", 
      RowBox[{"(", 
       RowBox[{"m", ",", "n"}], ")"}], " ", "to", " ", "its", " ", 
      "ordering"}]}], " ", "*)"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"Ordmn", "[", "NN_", "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"len", ",", "m", ",", "n", ",", "ord", ",", "ordmn"}], "}"}], 
       ",", "\n", 
       RowBox[{
        RowBox[{"ord", "=", 
         RowBox[{"0", "*", 
          RowBox[{"IdentityMatrix", "[", "NN", "]"}]}]}], ";", "\n", 
        RowBox[{"len", "=", "1"}], ";", "\n", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"m", "=", "1"}], ",", 
          RowBox[{"m", "<=", "NN"}], ",", 
          RowBox[{"m", "++"}], ",", "\n", 
          RowBox[{"For", "[", 
           RowBox[{
            RowBox[{"n", "=", "1"}], ",", 
            RowBox[{"n", "<=", 
             RowBox[{"NN", "/", "m"}]}], ",", 
            RowBox[{"n", "++"}], ",", "\n", 
            RowBox[{
             RowBox[{
              RowBox[{"ord", "[", 
               RowBox[{"[", 
                RowBox[{"m", ",", "n"}], "]"}], "]"}], "=", "len"}], ";", 
             "\n", 
             RowBox[{"len", "++"}], ";"}]}], "\n", "]"}]}], "\n", "]"}], ";", 
        "\n", 
        RowBox[{"len", "-=", "1"}], ";", "\n", 
        RowBox[{
         RowBox[{"ordmn", "[", 
          RowBox[{"m_", ",", "n_"}], "]"}], ":=", 
         RowBox[{"ord", "[", 
          RowBox[{"[", 
           RowBox[{"m", ",", "n"}], "]"}], "]"}]}], ";", "\n", 
        RowBox[{"{", 
         RowBox[{"len", ",", "ordmn"}], "}"}]}]}], "\n", "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Main", " ", "function"}], ",", " ", 
     RowBox[{"I", " ", "will", " ", "follow", " ", 
      RowBox[{"Xi", "'"}], "s", " ", "conventions", " ", "in", " ", 
      "1703.09805"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Clear", "[", "bosS4CBqRecur", "]"}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"bosS4CBqRecur", "[", 
      RowBox[{
      "NN_Integer", ",", "d1_", ",", "d2_", ",", "d3_", ",", "d4_", ",", "c_",
        ",", "ndig_"}], "]"}], " ", ":=", " ", 
     RowBox[{
      RowBox[{"bosS4CBqRecur", "[", 
       RowBox[{
       "NN", ",", "d1", ",", "d2", ",", "d3", ",", "d4", ",", "c", ",", 
        "ndig"}], "]"}], " ", "=", " ", 
      RowBox[{"Module", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "Np", ",", "Q", ",", "b", ",", "\[Lambda]", ",", "\[Lambda]1", ",", 
          "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4", ",", "d", ",", 
          "A", ",", "R", ",", "Rvals", ",", "dvals", ",", "Hmn", ",", "H", 
          ",", "q", ",", "F", ",", "P12", ",", "P34"}], "}"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"(*", " ", 
         RowBox[{
          RowBox[{
          "work", " ", "with", " ", "floating", " ", "numbers", " ", "with", 
           " ", "ndig", " ", "digits", " ", "if", " ", "ndig", " ", "is", " ",
            "specified"}], ",", " ", 
          RowBox[{
          "otherwise", " ", "simplify", " ", "the", " ", "analytic", " ", 
           "expression"}]}], " ", "*)"}], "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"NumberQ", "[", "ndig", "]"}], ",", "\[IndentingNewLine]", 
           
           RowBox[{
            RowBox[{"Np", "[", "x_", "]"}], ":=", 
            RowBox[{"SetPrecision", "[", 
             RowBox[{"x", ",", "ndig"}], "]"}]}], ",", "\[IndentingNewLine]", 
           
           RowBox[{
            RowBox[{
             RowBox[{"Np", "[", "x_", "]"}], ":=", 
             RowBox[{"Simplify", "[", "x", "]"}]}], ";"}]}], 
          "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
         "\[IndentingNewLine]", 
         RowBox[{"Q", "=", 
          RowBox[{
           RowBox[{"Sqrt", "[", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"c", "-", "1"}], ")"}], "/", "6"}], "]"}], "//", 
           "Np"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"b", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"Q", "-", 
              RowBox[{"Sqrt", "[", 
               RowBox[{
                RowBox[{"-", "4"}], "+", 
                RowBox[{"Q", "^", "2"}]}], "]"}]}], ")"}], "/", "2"}], "//", 
           "Np"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"\[Lambda]", "[", "d_", "]"}], ":=", 
          RowBox[{
           RowBox[{"Sqrt", "[", 
            RowBox[{
             RowBox[{"Q", "^", "2"}], "-", 
             RowBox[{"4", "*", "d"}]}], "]"}], "//", "Np"}]}], ";", " ", 
         RowBox[{"(*", 
          RowBox[{
          "note", " ", "factor", " ", "of", " ", "2", " ", "different", " ", 
           "from", " ", 
           RowBox[{"Ying", "'"}], "s", " ", "og", " ", "code"}], "*)"}], 
         "\[IndentingNewLine]", 
         RowBox[{"\[Lambda]1", "=", 
          RowBox[{"\[Lambda]", "[", "d1", "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"\[Lambda]2", "=", 
          RowBox[{"\[Lambda]", "[", "d2", "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"\[Lambda]3", "=", 
          RowBox[{"\[Lambda]", "[", "d3", "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"\[Lambda]4", "=", 
          RowBox[{"\[Lambda]", "[", "d4", "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{
           RowBox[{"Print", "[", 
            RowBox[{"{", 
             RowBox[{
             "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", 
              "\[Lambda]4"}], "}"}], "]"}], ";"}], "*)"}], 
         "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"\[Lambda]", "[", 
           RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
          RowBox[{
           RowBox[{
            FractionBox["1", "2"], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"r", "*", "b"}], "+", 
              RowBox[{"s", "/", "b"}]}], ")"}]}], "//", "Np"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"d", "[", 
           RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Q", "^", "2"}], "/", "4"}], "-", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"r", "*", "b"}], "+", 
                RowBox[{"s", "/", "b"}]}], ")"}], "^", "2"}], "/", "4"}]}], "//",
            "Np"}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{"(*", " ", 
          RowBox[{"follow", " ", 
           RowBox[{"Xi", "'"}], "s", " ", "convention"}], " ", "*)"}], 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"A", "[", 
           RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
          RowBox[{
           FractionBox["1", "2"], "*", 
           RowBox[{"Product", "[", 
            RowBox[{
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"p", "\[Equal]", "0"}], "&&", 
                  RowBox[{"q", "\[Equal]", "0"}]}], ")"}], "||", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"p", "\[Equal]", "r"}], "&&", 
                  RowBox[{"q", "\[Equal]", "s"}]}], ")"}]}], ",", "1", ",", 
               FractionBox["1", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"p", "*", "b"}], "+", 
                  RowBox[{"q", "/", "b"}]}], ")"}]]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"p", ",", 
               RowBox[{"1", "-", "r"}], ",", "r"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"q", ",", 
               RowBox[{"1", "-", "s"}], ",", "s"}], "}"}]}], "]"}]}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{"Xi", ",", "Minjae", ",", "Scott"}], "*)"}], 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"P12", "[", 
           RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
          RowBox[{"Product", "[", 
           RowBox[{
            RowBox[{
             FractionBox["1", "2"], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"\[Lambda]1", "+", "\[Lambda]2"}], ")"}], "+", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"p", "*", "b"}], "+", 
                 RowBox[{"q", "/", "b"}]}], ")"}]}], ")"}], "*", 
             FractionBox["1", "2"], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"\[Lambda]1", "-", "\[Lambda]2"}], ")"}], "+", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"p", "*", "b"}], "+", 
                 RowBox[{"q", "/", "b"}]}], ")"}]}], ")"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"p", ",", 
              RowBox[{"1", "-", "r"}], ",", 
              RowBox[{"r", "-", "1"}], ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"q", ",", 
              RowBox[{"1", "-", "s"}], ",", 
              RowBox[{"s", "-", "1"}], ",", "2"}], "}"}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"P34", "[", 
           RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
          RowBox[{"Product", "[", 
           RowBox[{
            RowBox[{
             FractionBox["1", "2"], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"\[Lambda]4", "+", "\[Lambda]3"}], ")"}], "+", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"p", "*", "b"}], "+", 
                 RowBox[{"q", "/", "b"}]}], ")"}]}], ")"}], "*", 
             FractionBox["1", "2"], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"\[Lambda]4", "-", "\[Lambda]3"}], ")"}], "+", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"p", "*", "b"}], "+", 
                 RowBox[{"q", "/", "b"}]}], ")"}]}], ")"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"p", ",", 
              RowBox[{"1", "-", "r"}], ",", 
              RowBox[{"r", "-", "1"}], ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"q", ",", 
              RowBox[{"1", "-", "s"}], ",", 
              RowBox[{"s", "-", "1"}], ",", "2"}], "}"}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{
           RowBox[{"Paulina", "'"}], "s"}], "*)"}], "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{
           RowBox[{
            RowBox[{"P12", "[", 
             RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
            RowBox[{"Product", "[", 
             RowBox[{
              RowBox[{
               FractionBox["1", "2"], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"\[Lambda]2", "+", "\[Lambda]1"}], ")"}], "+", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"p", "*", "b"}], "+", 
                   RowBox[{"q", "/", "b"}]}], ")"}]}], ")"}], "*", 
               FractionBox["1", "2"], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"\[Lambda]2", "-", "\[Lambda]1"}], ")"}], "+", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"p", "*", "b"}], "+", 
                   RowBox[{"q", "/", "b"}]}], ")"}]}], ")"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"p", ",", 
                RowBox[{"1", "-", "r"}], ",", 
                RowBox[{"r", "-", "1"}], ",", "2"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"q", ",", 
                RowBox[{"1", "-", "s"}], ",", 
                RowBox[{"s", "-", "1"}], ",", "2"}], "}"}]}], "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"P34", "[", 
             RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
            RowBox[{"Product", "[", 
             RowBox[{
              RowBox[{
               FractionBox["1", "2"], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"\[Lambda]3", "+", "\[Lambda]4"}], ")"}], "+", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"p", "*", "b"}], "+", 
                   RowBox[{"q", "/", "b"}]}], ")"}]}], ")"}], "*", 
               FractionBox["1", "2"], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"\[Lambda]3", "-", "\[Lambda]4"}], ")"}], "+", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"p", "*", "b"}], "+", 
                   RowBox[{"q", "/", "b"}]}], ")"}]}], ")"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"p", ",", 
                RowBox[{"1", "-", "r"}], ",", 
                RowBox[{"r", "-", "1"}], ",", "2"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"q", ",", 
                RowBox[{"1", "-", "s"}], ",", 
                RowBox[{"s", "-", "1"}], ",", "2"}], "}"}]}], "]"}]}], ";"}], 
          "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"R", "[", 
           RowBox[{"m_", ",", "n_"}], "]"}], ":=", 
          RowBox[{
           RowBox[{
            RowBox[{"A", "[", 
             RowBox[{"m", ",", "n"}], "]"}], "*", 
            RowBox[{"P12", "[", 
             RowBox[{"m", ",", "n"}], "]"}], "*", 
            RowBox[{"P34", "[", 
             RowBox[{"m", ",", "n"}], "]"}]}], "//", "Np"}]}], ";", 
         "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{"(*", " ", 
          RowBox[{"prestore", " ", "values", " ", "of", " ", 
           RowBox[{"R", "[", 
            RowBox[{"m", ",", "n"}], "]"}], " ", "and", " ", 
           RowBox[{"d", "[", 
            RowBox[{"m", ",", "n"}], "]"}], " ", "for", " ", "reuse"}], " ", 
          "*)"}], "\[IndentingNewLine]", 
         RowBox[{"Module", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"m", ",", "n"}], "}"}], ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"Rvals", "=", 
             RowBox[{"0", "*", 
              RowBox[{"IdentityMatrix", "[", "NN", "]"}]}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"dvals", "=", 
             RowBox[{"0", "*", 
              RowBox[{"IdentityMatrix", "[", "NN", "]"}]}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"For", "[", 
             RowBox[{
              RowBox[{"m", "=", "1"}], ",", 
              RowBox[{"m", "<=", "NN"}], ",", 
              RowBox[{"m", "++"}], ",", "\[IndentingNewLine]", 
              RowBox[{"For", "[", 
               RowBox[{
                RowBox[{"n", "=", "1"}], ",", 
                RowBox[{"n", "<=", 
                 RowBox[{"NN", "/", "m"}]}], ",", 
                RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{
                  RowBox[{"Rvals", "[", 
                   RowBox[{"[", 
                    RowBox[{"m", ",", "n"}], "]"}], "]"}], "=", 
                  RowBox[{"R", "[", 
                   RowBox[{"m", ",", "n"}], "]"}]}], ";", 
                 "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"dvals", "[", 
                   RowBox[{"[", 
                    RowBox[{"m", ",", "n"}], "]"}], "]"}], "=", 
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"m", "==", "1"}], "&&", 
                    RowBox[{"n", "==", "1"}]}], ",", "0", ",", 
                    RowBox[{"d", "[", 
                    RowBox[{"m", ",", "n"}], "]"}]}], "]"}]}], ";"}]}], 
               "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
             "]"}]}]}], "\[IndentingNewLine]", "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{
           RowBox[{"Print", "[", 
            RowBox[{
             RowBox[{"N", "[", 
              RowBox[{"Rvals", ",", "3"}], "]"}], "//", "MatrixForm"}], "]"}],
            ";", "\[IndentingNewLine]", 
           RowBox[{"Print", "[", 
            RowBox[{
             RowBox[{"N", "[", 
              RowBox[{"dvals", ",", "3"}], "]"}], "//", "MatrixForm"}], "]"}],
            ";"}], "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{"(*", " ", 
          RowBox[{
           RowBox[{
           "solve", " ", "for", " ", "the", " ", "degenerate", " ", "basis", 
            " ", "Hmn"}], ",", " ", 
           RowBox[{"following", " ", 
            RowBox[{"Paulina", "'"}], "s", " ", "strategy"}]}], " ", "*)"}], 
         "\[IndentingNewLine]", 
         RowBox[{"Module", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
            "len", ",", "ordmn", ",", "l", ",", "r", ",", "s", ",", "m", ",", 
             "n", ",", "denom", ",", "hmn", ",", "hvect"}], "}"}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{
             RowBox[{"{", 
              RowBox[{"len", ",", "ordmn"}], "}"}], "=", 
             RowBox[{"Lattice", "[", "NN", "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"hmn", "=", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"j", "\[Equal]", "0"}], ",", "1", ",", "0"}], "]"}], 
               ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", "1", ",", "len"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", "0", ",", "NN"}], "}"}]}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"hvect", "=", 
             RowBox[{"Table", "[", 
              RowBox[{"1", ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", "1", ",", "len"}], "}"}]}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"denom", "[", 
              RowBox[{"m_", ",", "n_", ",", "r_", ",", "s_"}], "]"}], ":=", 
             RowBox[{
              RowBox[{"denom", "[", 
               RowBox[{"m", ",", "n", ",", "r", ",", "s"}], "]"}], "=", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"dvals", "[", 
                 RowBox[{"[", 
                  RowBox[{"m", ",", "n"}], "]"}], "]"}], "+", 
                RowBox[{"m", "*", "n"}], "-", 
                RowBox[{"dvals", "[", 
                 RowBox[{"[", 
                  RowBox[{"r", ",", "s"}], "]"}], "]"}]}], ")"}]}]}], ";", 
            "\[IndentingNewLine]", "\[IndentingNewLine]", 
            RowBox[{"For", "[", 
             RowBox[{
              RowBox[{"l", "=", "1"}], ",", 
              RowBox[{"l", "\[LessEqual]", "NN"}], ",", 
              RowBox[{"l", "++"}], ",", "\[IndentingNewLine]", 
              RowBox[{"For", "[", 
               RowBox[{
                RowBox[{"m", "=", "1"}], ",", 
                RowBox[{"m", "\[LessEqual]", "NN"}], ",", 
                RowBox[{"m", "++"}], ",", "\[IndentingNewLine]", 
                RowBox[{"For", "[", 
                 RowBox[{
                  RowBox[{"n", "=", "1"}], ",", 
                  RowBox[{"n", "<=", 
                   RowBox[{"NN", "/", "m"}]}], ",", 
                  RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"hmn", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"ordmn", "[", 
                    RowBox[{"m", ",", "n"}], "]"}], ",", 
                    RowBox[{"l", "+", "1"}]}], "]"}], "]"}], "=", 
                    RowBox[{"Sum", "[", 
                    RowBox[{
                    RowBox[{
                    FractionBox[
                    RowBox[{"Rvals", "[", 
                    RowBox[{"[", 
                    RowBox[{"r", ",", "s"}], "]"}], "]"}], 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"NumberQ", "[", 
                    RowBox[{"denom", "[", 
                    RowBox[{"m", ",", "n", ",", "r", ",", "s"}], "]"}], "]"}],
                     "&&", 
                    RowBox[{
                    RowBox[{"denom", "[", 
                    RowBox[{"m", ",", "n", ",", "r", ",", "s"}], "]"}], "==", 
                    "0"}]}], ",", "1", ",", 
                    RowBox[{"denom", "[", 
                    RowBox[{"m", ",", "n", ",", "r", ",", "s"}], "]"}]}], 
                    "]"}]], "*", 
                    RowBox[{"hmn", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"ordmn", "[", 
                    RowBox[{"r", ",", "s"}], "]"}], ",", 
                    RowBox[{"l", "-", 
                    RowBox[{"r", "*", "s"}], "+", "1"}]}], "]"}], "]"}]}], 
                    ",", 
                    RowBox[{"{", 
                    RowBox[{"r", ",", "1", ",", "l"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"s", ",", "1", ",", 
                    RowBox[{"l", "/", "r"}]}], "}"}]}], "]"}]}], ";"}]}], 
                 "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
               "]"}]}], "\[IndentingNewLine]", "]"}], ";", 
            "\[IndentingNewLine]", "\[IndentingNewLine]", 
            RowBox[{"For", "[", 
             RowBox[{
              RowBox[{"m", "=", "1"}], ",", 
              RowBox[{"m", "\[LessEqual]", "NN"}], ",", 
              RowBox[{"m", "++"}], ",", "\[IndentingNewLine]", 
              RowBox[{"For", "[", 
               RowBox[{
                RowBox[{"n", "=", "1"}], ",", 
                RowBox[{"n", "<=", 
                 RowBox[{"NN", "/", "m"}]}], ",", 
                RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{
                  RowBox[{"hvect", "[", 
                   RowBox[{"[", 
                    RowBox[{"ordmn", "[", 
                    RowBox[{"m", ",", "n"}], "]"}], "]"}], "]"}], "=", 
                  RowBox[{"Sum", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"16", "*", "q"}], ")"}], "^", "l"}], "*", 
                    RowBox[{"hmn", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"ordmn", "[", 
                    RowBox[{"m", ",", "n"}], "]"}], ",", 
                    RowBox[{"l", "+", "1"}]}], "]"}], "]"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"l", ",", "0", ",", "NN"}], "}"}]}], "]"}]}], 
                 ";"}]}], "\[IndentingNewLine]", "]"}]}], 
             "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"Hmn", "[", 
              RowBox[{"m_", ",", "n_"}], "]"}], ":=", 
             RowBox[{"hvect", "[", 
              RowBox[{"[", 
               RowBox[{"ordmn", "[", 
                RowBox[{"m", ",", "n"}], "]"}], "]"}], "]"}]}]}]}], 
          "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
         "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{"**", 
           RowBox[{"*", " ", "H", " ", "for", " ", "any", " ", "d"}]}], " ", 
          "****)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"H", "[", "d_", "]"}], ":=", 
          RowBox[{"Module", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"h", ",", "m", ",", "n", ",", "denom", ",", "dp"}], 
             "}"}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"dp", "=", 
              RowBox[{"d", "//", "Np"}]}], ";", "\[IndentingNewLine]", 
             RowBox[{"h", "=", "1"}], ";", "\[IndentingNewLine]", 
             RowBox[{"For", "[", 
              RowBox[{
               RowBox[{"m", "=", "1"}], ",", 
               RowBox[{"m", "<=", "NN"}], ",", 
               RowBox[{"m", "++"}], ",", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"For", "[", 
                 RowBox[{
                  RowBox[{"n", "=", "1"}], ",", 
                  RowBox[{"n", "<=", 
                   RowBox[{"NN", "/", "m"}]}], ",", 
                  RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
                  RowBox[{
                   RowBox[{"denom", "=", 
                    RowBox[{"dp", "-", 
                    RowBox[{"dvals", "[", 
                    RowBox[{"[", 
                    RowBox[{"m", ",", "n"}], "]"}], "]"}]}]}], ";", 
                   "\[IndentingNewLine]", 
                   RowBox[{"h", "+=", 
                    RowBox[{
                    RowBox[{"Series", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"16", "*", "q"}], ")"}], "^", 
                    RowBox[{"(", 
                    RowBox[{"m", "*", "n"}], ")"}]}], "*", 
                    RowBox[{"Rvals", "[", 
                    RowBox[{"[", 
                    RowBox[{"m", ",", "n"}], "]"}], "]"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"q", ",", "0", ",", "NN"}], "}"}]}], "]"}], "*", 
                    RowBox[{
                    RowBox[{"Hmn", "[", 
                    RowBox[{"m", ",", "n"}], "]"}], "/", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"denom", "===", "0"}], ",", "1", ",", "denom"}], 
                    "]"}]}]}]}], ";"}]}], "\[IndentingNewLine]", "]"}], 
                ";"}]}], "\[IndentingNewLine]", "]"}], ";", 
             "\[IndentingNewLine]", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"h", "//", "Simplify"}], "//", "Normal"}]}]}], 
           "\[IndentingNewLine]", "]"}]}], ";", "\[IndentingNewLine]", 
         "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{"note", " ", "different", " ", "exponent", " ", "in", " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", "z"}], ")"}], " ", "term"}], "*)"}], 
         "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"16", "q"}], ")"}], "^", 
            RowBox[{"(", 
             RowBox[{"d", "-", 
              RowBox[{
               RowBox[{"Q", "^", "2"}], "/", "4"}]}], ")"}]}], " ", 
           RowBox[{"x", "^", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "d1"}], "-", "d2"}], ")"}]}], 
           RowBox[{"x", "^", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Q", "^", "2"}], "/", "4"}], ")"}]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", "x"}], ")"}], "^", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"Q", "^", "2"}], "/", "4"}], "-", "d2", "-", "d3"}], 
             ")"}]}], 
           RowBox[{
            RowBox[{"EllipticTheta", "[", 
             RowBox[{"3", ",", "0", ",", "q"}], "]"}], "^", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", 
               RowBox[{"Q", "^", "2"}]}], "-", 
              RowBox[{"4", 
               RowBox[{"(", 
                RowBox[{"d1", "+", "d2", "+", "d3", "+", "d4"}], ")"}]}]}], 
             ")"}]}]}], "*)"}], " ", "\[IndentingNewLine]", 
         "\[IndentingNewLine]", 
         RowBox[{"(*", " ", 
          RowBox[{"just", " ", "return", " ", "H"}], " ", "*)"}], 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"F", "[", 
           RowBox[{"d_", ",", "q0_"}], "]"}], "=", 
          RowBox[{
           RowBox[{"H", "[", "d", "]"}], "/.", 
           RowBox[{"{", 
            RowBox[{"q", "->", "q0"}], "}"}]}]}], ";", "\[IndentingNewLine]", 
         
         RowBox[{"Return", "[", "F", "]"}], ";"}]}], "\[IndentingNewLine]", 
       "]"}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.808914577032393*^9, 3.808914577405366*^9}, {
   3.808914633668633*^9, 3.8089146656974087`*^9}, {3.808914862991274*^9, 
   3.8089148739147263`*^9}, {3.808914931961536*^9, 3.8089149384587107`*^9}, {
   3.8089149988315*^9, 3.808915013069064*^9}, {3.808915076976431*^9, 
   3.808915077101655*^9}, {3.8089151187279882`*^9, 3.808915129134712*^9}, 
   3.808915623709269*^9, {3.808915690215065*^9, 3.8089158138535013`*^9}, {
   3.8089159075708313`*^9, 3.8089161432805367`*^9}, 3.80891631283712*^9, {
   3.8089163769329977`*^9, 3.808916377034446*^9}, {3.80911522686876*^9, 
   3.809115233115007*^9}, {3.8091158837735243`*^9, 3.809115921614011*^9}, {
   3.809116230672597*^9, 3.809116231030999*^9}, {3.809264452659734*^9, 
   3.809264476495926*^9}, {3.809264512823666*^9, 3.809264578534288*^9}, {
   3.809264650372517*^9, 3.80926474952422*^9}, {3.809266688001815*^9, 
   3.809266705142331*^9}, {3.809268557084844*^9, 3.8092686025970173`*^9}, {
   3.809268785282423*^9, 3.8092689078805923`*^9}, {3.809269026300853*^9, 
   3.8092690283118134`*^9}, {3.809269238725569*^9, 3.809269283808752*^9}, {
   3.809283425203043*^9, 3.8092834273578033`*^9}, 3.8092836030201387`*^9, {
   3.809284248477947*^9, 3.809284249617804*^9}, {3.809290171093163*^9, 
   3.8092901846216097`*^9}, {3.809290224322185*^9, 3.8092902658969707`*^9}, {
   3.809290384632805*^9, 3.8092904289566936`*^9}, {3.809291556073415*^9, 
   3.8092915597852707`*^9}, {3.809291659472883*^9, 3.8092916926202383`*^9}, 
   3.809291936668447*^9, {3.809305560948328*^9, 3.809305596470076*^9}, {
   3.809305646768875*^9, 3.80930578218606*^9}, {3.809342192706126*^9, 
   3.809342199531961*^9}, {3.809342238386071*^9, 3.809342260373541*^9}, {
   3.809342325796935*^9, 3.809342350923543*^9}, {3.809342507151582*^9, 
   3.8093425098518133`*^9}, {3.809342545377384*^9, 3.8093425783262253`*^9}, {
   3.8093426496337757`*^9, 3.80934266667654*^9}, {3.8093427126518593`*^9, 
   3.809342714200081*^9}, {3.809343003541257*^9, 3.809343297567141*^9}, {
   3.809343335744608*^9, 3.8093434654944563`*^9}, {3.809343518570959*^9, 
   3.8093435359450293`*^9}, {3.809343617640234*^9, 3.80934362237136*^9}, {
   3.809343736195588*^9, 3.809343789358082*^9}, {3.809343846902618*^9, 
   3.8093438515989943`*^9}, {3.809343939388276*^9, 3.809343991623899*^9}, {
   3.809344062363284*^9, 3.809344108650239*^9}, {3.80934614245317*^9, 
   3.809346153298994*^9}, {3.8093461874234123`*^9, 3.809346231485771*^9}, {
   3.80934634919739*^9, 3.8093463651466513`*^9}, {3.809346424573534*^9, 
   3.809346431158286*^9}, {3.809346494232697*^9, 3.809346562898745*^9}, {
   3.8093465948817167`*^9, 3.809346623330386*^9}, {3.8093466562696238`*^9, 
   3.809346692992464*^9}, {3.80934690315633*^9, 3.8093469163764*^9}, {
   3.8093470263139067`*^9, 3.8093470537879143`*^9}, {3.8093470885391407`*^9, 
   3.809347094213821*^9}, {3.809347844159745*^9, 3.809347871577813*^9}, {
   3.809350322849058*^9, 3.809350349733471*^9}, {3.809350434923379*^9, 
   3.809350440301626*^9}, {3.8093519135730677`*^9, 3.809351916160315*^9}, {
   3.809351946500525*^9, 3.809351949160282*^9}, {3.8093520182132683`*^9, 
   3.809352030396411*^9}, {3.809356673945731*^9, 3.809356677627623*^9}, {
   3.809358896262048*^9, 3.809358967896809*^9}, {3.809359259582841*^9, 
   3.809359299979198*^9}, {3.809359411417841*^9, 3.809359411596944*^9}, {
   3.809359483305297*^9, 3.8093594923037777`*^9}, {3.809360008935924*^9, 
   3.8093600392383347`*^9}, {3.809361675014572*^9, 3.809361686915248*^9}, {
   3.809361743302984*^9, 3.80936175514049*^9}, {3.809365990848152*^9, 
   3.809366050015357*^9}, {3.809366497263525*^9, 3.8093665567498417`*^9}, {
   3.809366672388936*^9, 3.809366689537188*^9}, {3.8093667386490583`*^9, 
   3.809366748866877*^9}, {3.8093668140872583`*^9, 3.809366816485853*^9}, {
   3.809367002514514*^9, 3.8093670063729277`*^9}, {3.809368367975263*^9, 
   3.809368369703822*^9}, {3.809387683899907*^9, 3.80938770608591*^9}, {
   3.8093882794691067`*^9, 3.809388287926005*^9}, {3.809388528042408*^9, 
   3.809388545856669*^9}, {3.8093890168592033`*^9, 3.809389029230013*^9}, {
   3.809389271432001*^9, 3.8093892799634047`*^9}, {3.809390125214958*^9, 
   3.809390139357047*^9}, {3.809390402298725*^9, 3.809390419792101*^9}, {
   3.809433332225669*^9, 3.809433332575385*^9}, {3.8094360511184263`*^9, 
   3.809436092100109*^9}, {3.809436134295456*^9, 3.809436139501721*^9}, {
   3.8099092869994*^9, 3.809909299751768*^9}, {3.8099093460715837`*^9, 
   3.8099093474066668`*^9}, {3.809909875129807*^9, 3.8099098758311243`*^9}, {
   3.8099106730523567`*^9, 3.809910673231401*^9}, {3.820603189600357*^9, 
   3.820603191591267*^9}, 3.820603244457445*^9, {3.820603279926545*^9, 
   3.8206032905906076`*^9}, {3.8259631511232147`*^9, 3.825963159082511*^9}, {
   3.8547306210331783`*^9, 3.854730622968636*^9}},
 CellLabel->
  "In[197]:=",ExpressionUUID->"f12f0625-18a6-44ed-959b-b1aa760a7c9b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"more", " ", "parameters"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"eps", "=", 
     RowBox[{"1", "/", "100"}]}], ";"}], " ", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"radius", " ", "of", " ", "cut"}], "-", 
     RowBox[{"out", " ", "disk"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<epsilon = \>\"", "<>", 
      RowBox[{"ToString", "[", 
       RowBox[{"eps", "//", "N"}], "]"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"epsC", "=", 
     RowBox[{"1", "/", "10"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<epsilonCONTOUR = \>\"", "<>", 
      RowBox[{"ToString", "[", 
       RowBox[{"epsC", "//", "N"}], "]"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"wprec", "=", "10"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"precgoal", "=", "5"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"minrec", "=", "4"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<wprec = \>\"", "<>", 
      RowBox[{"ToString", "[", 
       RowBox[{"wprec", "//", "N"}], "]"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"precsc", "=", "60"}], ";"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"PHmax", "=", "2"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<PHmax = \>\"", "<>", 
      RowBox[{"ToString", "[", "PHmax", "]"}]}], "]"}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.855250084995319*^9, 3.855250209902028*^9}, 
   3.856088844310935*^9, {3.856088892756661*^9, 3.856088920065794*^9}, 
   3.8561208795726957`*^9, {3.856121037382882*^9, 3.856121061619934*^9}, 
   3.8561211074112473`*^9, {3.8591109790214148`*^9, 3.8591109920603848`*^9}, {
   3.867793645465948*^9, 3.8677936477753973`*^9}, {3.867793697617777*^9, 
   3.867793699076466*^9}, {3.8699393913365097`*^9, 3.869939420803596*^9}, {
   3.869939634777677*^9, 3.8699396367124987`*^9}, {3.884722002448401*^9, 
   3.884722012808817*^9}},
 CellLabel->
  "In[203]:=",ExpressionUUID->"1d94da11-ab1f-4430-aed2-5584c557dcdf"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"conformal", " ", "blocks"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"c", "=", "25"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", "4321", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"cb4321bosc25", "[", 
      RowBox[{"h_", ",", "z_"}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"res", "=", "0"}], ",", "q", ",", "myH"}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"q", "=", 
         RowBox[{"EllipticNomeQ", "[", "z", "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"myH", "=", 
         RowBox[{"bosS4CBqRecur", "[", 
          RowBox[{
          "qorder", ",", "h1", ",", "h2", ",", "h3", ",", "h4", ",", "cc", 
           ",", "prec"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"res", "=", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"16", "*", "q"}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{"h", "-", 
             RowBox[{
              RowBox[{"Q", "^", "2"}], "/", "4"}]}], ")"}]}], "*", 
          RowBox[{"z", "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Q", "^", "2"}], "/", "4"}], "-", "h1", "-", "h2"}], 
            ")"}]}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "z"}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Q", "^", "2"}], "/", "4"}], "-", "h2", "-", "h3"}], 
            ")"}]}], "*", 
          RowBox[{
           RowBox[{"EllipticTheta", "[", 
            RowBox[{"3", ",", "0", ",", "q"}], "]"}], "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", "*", 
              RowBox[{"Q", "^", "2"}]}], "-", 
             RowBox[{"4", "*", 
              RowBox[{"(", 
               RowBox[{"h1", "+", "h2", "+", "h3", "+", "h4"}], ")"}]}]}], 
            ")"}]}], "*", 
          RowBox[{"(", 
           RowBox[{"myH", "[", 
            RowBox[{"h", ",", "q"}], "]"}], ")"}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Return", "[", "res", "]"}], ";"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", "4312", " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"cb4312bosc25", "[", 
      RowBox[{"h_", ",", "z_"}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"res", "=", "0"}], ",", "q", ",", "myH"}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"q", "=", 
         RowBox[{"EllipticNomeQ", "[", "z", "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"myH", "=", 
         RowBox[{"bosS4CBqRecur", "[", 
          RowBox[{
          "qorder", ",", "h2", ",", "h1", ",", "h3", ",", "h4", ",", "cc", 
           ",", "prec"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"res", "=", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"16", "*", "q"}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{"h", "-", 
             RowBox[{
              RowBox[{"Q", "^", "2"}], "/", "4"}]}], ")"}]}], "*", 
          RowBox[{"z", "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Q", "^", "2"}], "/", "4"}], "-", "h1", "-", "h2"}], 
            ")"}]}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "z"}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Q", "^", "2"}], "/", "4"}], "-", "h1", "-", "h3"}], 
            ")"}]}], "*", 
          RowBox[{
           RowBox[{"EllipticTheta", "[", 
            RowBox[{"3", ",", "0", ",", "q"}], "]"}], "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", "*", 
              RowBox[{"Q", "^", "2"}]}], "-", 
             RowBox[{"4", "*", 
              RowBox[{"(", 
               RowBox[{"h1", "+", "h2", "+", "h3", "+", "h4"}], ")"}]}]}], 
            ")"}]}], "*", 
          RowBox[{"(", 
           RowBox[{"myH", "[", 
            RowBox[{"h", ",", "q"}], "]"}], ")"}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Return", "[", "res", "]"}], ";"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", "4123", " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"cb4123bosc25", "[", 
      RowBox[{"h_", ",", "z_"}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"res", "=", "0"}], ",", "q", ",", "myH"}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"q", "=", 
         RowBox[{"EllipticNomeQ", "[", "z", "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"myH", "=", 
         RowBox[{"bosS4CBqRecur", "[", 
          RowBox[{
          "qorder", ",", "h3", ",", "h2", ",", "h1", ",", "h4", ",", "cc", 
           ",", "prec"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"res", "=", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"16", "*", "q"}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{"h", "-", 
             RowBox[{
              RowBox[{"Q", "^", "2"}], "/", "4"}]}], ")"}]}], "*", 
          RowBox[{"z", "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Q", "^", "2"}], "/", "4"}], "-", "h3", "-", "h2"}], 
            ")"}]}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "z"}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Q", "^", "2"}], "/", "4"}], "-", "h2", "-", "h1"}], 
            ")"}]}], "*", 
          RowBox[{
           RowBox[{"EllipticTheta", "[", 
            RowBox[{"3", ",", "0", ",", "q"}], "]"}], "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", "*", 
              RowBox[{"Q", "^", "2"}]}], "-", 
             RowBox[{"4", "*", 
              RowBox[{"(", 
               RowBox[{"h1", "+", "h2", "+", "h3", "+", "h4"}], ")"}]}]}], 
            ")"}]}], "*", 
          RowBox[{"(", 
           RowBox[{"myH", "[", 
            RowBox[{"h", ",", "q"}], "]"}], ")"}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Return", "[", "res", "]"}], ";"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", "4132", " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"cb4132bosc25", "[", 
      RowBox[{"h_", ",", "z_"}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"res", "=", "0"}], ",", "q", ",", "myH"}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"q", "=", 
         RowBox[{"EllipticNomeQ", "[", "z", "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"myH", "=", 
         RowBox[{"bosS4CBqRecur", "[", 
          RowBox[{
          "qorder", ",", "h2", ",", "h3", ",", "h1", ",", "h4", ",", "cc", 
           ",", "prec"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"res", "=", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"16", "*", "q"}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{"h", "-", 
             RowBox[{
              RowBox[{"Q", "^", "2"}], "/", "4"}]}], ")"}]}], "*", 
          RowBox[{"z", "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Q", "^", "2"}], "/", "4"}], "-", "h2", "-", "h3"}], 
            ")"}]}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "z"}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Q", "^", "2"}], "/", "4"}], "-", "h3", "-", "h1"}], 
            ")"}]}], "*", 
          RowBox[{
           RowBox[{"EllipticTheta", "[", 
            RowBox[{"3", ",", "0", ",", "q"}], "]"}], "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", "*", 
              RowBox[{"Q", "^", "2"}]}], "-", 
             RowBox[{"4", "*", 
              RowBox[{"(", 
               RowBox[{"h1", "+", "h2", "+", "h3", "+", "h4"}], ")"}]}]}], 
            ")"}]}], "*", 
          RowBox[{"(", 
           RowBox[{"myH", "[", 
            RowBox[{"h", ",", "q"}], "]"}], ")"}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Return", "[", "res", "]"}], ";"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", "4231", " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"cb4231bosc25", "[", 
      RowBox[{"h_", ",", "z_"}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"res", "=", "0"}], ",", "q", ",", "myH"}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"q", "=", 
         RowBox[{"EllipticNomeQ", "[", "z", "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"myH", "=", 
         RowBox[{"bosS4CBqRecur", "[", 
          RowBox[{
          "qorder", ",", "h1", ",", "h3", ",", "h2", ",", "h4", ",", "cc", 
           ",", "prec"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"res", "=", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"16", "*", "q"}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{"h", "-", 
             RowBox[{
              RowBox[{"Q", "^", "2"}], "/", "4"}]}], ")"}]}], "*", 
          RowBox[{"z", "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Q", "^", "2"}], "/", "4"}], "-", "h1", "-", "h3"}], 
            ")"}]}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "z"}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Q", "^", "2"}], "/", "4"}], "-", "h2", "-", "h3"}], 
            ")"}]}], "*", 
          RowBox[{
           RowBox[{"EllipticTheta", "[", 
            RowBox[{"3", ",", "0", ",", "q"}], "]"}], "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", "*", 
              RowBox[{"Q", "^", "2"}]}], "-", 
             RowBox[{"4", "*", 
              RowBox[{"(", 
               RowBox[{"h1", "+", "h2", "+", "h3", "+", "h4"}], ")"}]}]}], 
            ")"}]}], "*", 
          RowBox[{"(", 
           RowBox[{"myH", "[", 
            RowBox[{"h", ",", "q"}], "]"}], ")"}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Return", "[", "res", "]"}], ";"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", "4213", " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"cb4213bosc25", "[", 
      RowBox[{"h_", ",", "z_"}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"res", "=", "0"}], ",", "q", ",", "myH"}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"q", "=", 
         RowBox[{"EllipticNomeQ", "[", "z", "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"myH", "=", 
         RowBox[{"bosS4CBqRecur", "[", 
          RowBox[{
          "qorder", ",", "h3", ",", "h1", ",", "h2", ",", "h4", ",", "cc", 
           ",", "prec"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"res", "=", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"16", "*", "q"}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{"h", "-", 
             RowBox[{
              RowBox[{"Q", "^", "2"}], "/", "4"}]}], ")"}]}], "*", 
          RowBox[{"z", "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Q", "^", "2"}], "/", "4"}], "-", "h3", "-", "h1"}], 
            ")"}]}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "z"}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Q", "^", "2"}], "/", "4"}], "-", "h1", "-", "h2"}], 
            ")"}]}], "*", 
          RowBox[{
           RowBox[{"EllipticTheta", "[", 
            RowBox[{"3", ",", "0", ",", "q"}], "]"}], "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", "*", 
              RowBox[{"Q", "^", "2"}]}], "-", 
             RowBox[{"4", "*", 
              RowBox[{"(", 
               RowBox[{"h1", "+", "h2", "+", "h3", "+", "h4"}], ")"}]}]}], 
            ")"}]}], "*", 
          RowBox[{"(", 
           RowBox[{"myH", "[", 
            RowBox[{"h", ",", "q"}], "]"}], ")"}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Return", "[", "res", "]"}], ";"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"c", "=", "1"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", "4321", " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"cb4321bosc1", "[", 
      RowBox[{"h_", ",", "z_"}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"res", "=", "0"}], ",", "q", ",", "myH"}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"q", "=", 
         RowBox[{"EllipticNomeQ", "[", "z", "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"myH", "=", 
         RowBox[{"bosS4CBqRecur", "[", 
          RowBox[{
          "qorder", ",", "hh1", ",", "hh2", ",", "hh3", ",", "hh4", ",", 
           "cc1", ",", "prec"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"res", "=", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"16", "*", "q"}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{"h", "-", 
             RowBox[{
              RowBox[{"Qh", "^", "2"}], "/", "4"}]}], ")"}]}], "*", 
          RowBox[{"z", "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Qh", "^", "2"}], "/", "4"}], "-", "hh1", "-", "hh2"}], 
            ")"}]}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "z"}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Qh", "^", "2"}], "/", "4"}], "-", "hh2", "-", "hh3"}], 
            ")"}]}], "*", 
          RowBox[{
           RowBox[{"EllipticTheta", "[", 
            RowBox[{"3", ",", "0", ",", "q"}], "]"}], "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", "*", 
              RowBox[{"Qh", "^", "2"}]}], "-", 
             RowBox[{"4", "*", 
              RowBox[{"(", 
               RowBox[{"hh1", "+", "hh2", "+", "hh3", "+", "hh4"}], ")"}]}]}],
             ")"}]}], "*", 
          RowBox[{"(", 
           RowBox[{"myH", "[", 
            RowBox[{"h", ",", "q"}], "]"}], ")"}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Return", "[", "res", "]"}], ";"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", "4312", " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"cb4312bosc1", "[", 
      RowBox[{"h_", ",", "z_"}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"res", "=", "0"}], ",", "q", ",", "myH"}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"q", "=", 
         RowBox[{"EllipticNomeQ", "[", "z", "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"myH", "=", 
         RowBox[{"bosS4CBqRecur", "[", 
          RowBox[{
          "qorder", ",", "hh2", ",", "hh1", ",", "hh3", ",", "hh4", ",", 
           "cc1", ",", "prec"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"res", "=", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"16", "*", "q"}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{"h", "-", 
             RowBox[{
              RowBox[{"Qh", "^", "2"}], "/", "4"}]}], ")"}]}], "*", 
          RowBox[{"z", "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Qh", "^", "2"}], "/", "4"}], "-", "hh1", "-", "hh2"}], 
            ")"}]}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "z"}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Qh", "^", "2"}], "/", "4"}], "-", "hh1", "-", "hh3"}], 
            ")"}]}], "*", 
          RowBox[{
           RowBox[{"EllipticTheta", "[", 
            RowBox[{"3", ",", "0", ",", "q"}], "]"}], "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", "*", 
              RowBox[{"Qh", "^", "2"}]}], "-", 
             RowBox[{"4", "*", 
              RowBox[{"(", 
               RowBox[{"hh1", "+", "hh2", "+", "hh3", "+", "hh4"}], ")"}]}]}],
             ")"}]}], "*", 
          RowBox[{"(", 
           RowBox[{"myH", "[", 
            RowBox[{"h", ",", "q"}], "]"}], ")"}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Return", "[", "res", "]"}], ";"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", "4123", " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"cb4123bosc1", "[", 
      RowBox[{"h_", ",", "z_"}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"res", "=", "0"}], ",", "q", ",", "myH"}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"q", "=", 
         RowBox[{"EllipticNomeQ", "[", "z", "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"myH", "=", 
         RowBox[{"bosS4CBqRecur", "[", 
          RowBox[{
          "qorder", ",", "hh3", ",", "hh2", ",", "hh1", ",", "hh4", ",", 
           "cc1", ",", "prec"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"res", "=", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"16", "*", "q"}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{"h", "-", 
             RowBox[{
              RowBox[{"Qh", "^", "2"}], "/", "4"}]}], ")"}]}], "*", 
          RowBox[{"z", "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Qh", "^", "2"}], "/", "4"}], "-", "hh3", "-", "hh2"}], 
            ")"}]}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "z"}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Qh", "^", "2"}], "/", "4"}], "-", "hh2", "-", "hh1"}], 
            ")"}]}], "*", 
          RowBox[{
           RowBox[{"EllipticTheta", "[", 
            RowBox[{"3", ",", "0", ",", "q"}], "]"}], "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", "*", 
              RowBox[{"Qh", "^", "2"}]}], "-", 
             RowBox[{"4", "*", 
              RowBox[{"(", 
               RowBox[{"hh1", "+", "hh2", "+", "hh3", "+", "hh4"}], ")"}]}]}],
             ")"}]}], "*", 
          RowBox[{"(", 
           RowBox[{"myH", "[", 
            RowBox[{"h", ",", "q"}], "]"}], ")"}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Return", "[", "res", "]"}], ";"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", "4132", " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"cb4132bosc1", "[", 
      RowBox[{"h_", ",", "z_"}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"res", "=", "0"}], ",", "q", ",", "myH"}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"q", "=", 
         RowBox[{"EllipticNomeQ", "[", "z", "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"myH", "=", 
         RowBox[{"bosS4CBqRecur", "[", 
          RowBox[{
          "qorder", ",", "hh2", ",", "hh3", ",", "hh1", ",", "hh4", ",", 
           "cc1", ",", "prec"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"res", "=", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"16", "*", "q"}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{"h", "-", 
             RowBox[{
              RowBox[{"Qh", "^", "2"}], "/", "4"}]}], ")"}]}], "*", 
          RowBox[{"z", "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Qh", "^", "2"}], "/", "4"}], "-", "hh2", "-", "hh3"}], 
            ")"}]}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "z"}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Qh", "^", "2"}], "/", "4"}], "-", "hh3", "-", "hh1"}], 
            ")"}]}], "*", 
          RowBox[{
           RowBox[{"EllipticTheta", "[", 
            RowBox[{"3", ",", "0", ",", "q"}], "]"}], "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", "*", 
              RowBox[{"Qh", "^", "2"}]}], "-", 
             RowBox[{"4", "*", 
              RowBox[{"(", 
               RowBox[{"hh1", "+", "hh2", "+", "hh3", "+", "hh4"}], ")"}]}]}],
             ")"}]}], "*", 
          RowBox[{"(", 
           RowBox[{"myH", "[", 
            RowBox[{"h", ",", "q"}], "]"}], ")"}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Return", "[", "res", "]"}], ";"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", "4231", " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"cb4231bosc1", "[", 
      RowBox[{"h_", ",", "z_"}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"res", "=", "0"}], ",", "q", ",", "myH"}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"q", "=", 
         RowBox[{"EllipticNomeQ", "[", "z", "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"myH", "=", 
         RowBox[{"bosS4CBqRecur", "[", 
          RowBox[{
          "qorder", ",", "hh1", ",", "hh3", ",", "hh2", ",", "hh4", ",", 
           "cc1", ",", "prec"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"res", "=", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"16", "*", "q"}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{"h", "-", 
             RowBox[{
              RowBox[{"Qh", "^", "2"}], "/", "4"}]}], ")"}]}], "*", 
          RowBox[{"z", "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Qh", "^", "2"}], "/", "4"}], "-", "hh1", "-", "hh3"}], 
            ")"}]}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "z"}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Qh", "^", "2"}], "/", "4"}], "-", "hh2", "-", "hh3"}], 
            ")"}]}], "*", 
          RowBox[{
           RowBox[{"EllipticTheta", "[", 
            RowBox[{"3", ",", "0", ",", "q"}], "]"}], "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", "*", 
              RowBox[{"Qh", "^", "2"}]}], "-", 
             RowBox[{"4", "*", 
              RowBox[{"(", 
               RowBox[{"hh1", "+", "hh2", "+", "hh3", "+", "hh4"}], ")"}]}]}],
             ")"}]}], "*", 
          RowBox[{"(", 
           RowBox[{"myH", "[", 
            RowBox[{"h", ",", "q"}], "]"}], ")"}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Return", "[", "res", "]"}], ";"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", "4213", " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"cb4213bosc1", "[", 
      RowBox[{"h_", ",", "z_"}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"res", "=", "0"}], ",", "q", ",", "myH"}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"q", "=", 
         RowBox[{"EllipticNomeQ", "[", "z", "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"myH", "=", 
         RowBox[{"bosS4CBqRecur", "[", 
          RowBox[{
          "qorder", ",", "hh3", ",", "hh1", ",", "hh2", ",", "hh4", ",", 
           "cc1", ",", "prec"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"res", "=", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"16", "*", "q"}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{"h", "-", 
             RowBox[{
              RowBox[{"Qh", "^", "2"}], "/", "4"}]}], ")"}]}], "*", 
          RowBox[{"z", "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Qh", "^", "2"}], "/", "4"}], "-", "hh3", "-", "hh1"}], 
            ")"}]}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "z"}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Qh", "^", "2"}], "/", "4"}], "-", "hh1", "-", "hh2"}], 
            ")"}]}], "*", 
          RowBox[{
           RowBox[{"EllipticTheta", "[", 
            RowBox[{"3", ",", "0", ",", "q"}], "]"}], "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", "*", 
              RowBox[{"Qh", "^", "2"}]}], "-", 
             RowBox[{"4", "*", 
              RowBox[{"(", 
               RowBox[{"hh1", "+", "hh2", "+", "hh3", "+", "hh4"}], ")"}]}]}],
             ")"}]}], "*", 
          RowBox[{"(", 
           RowBox[{"myH", "[", 
            RowBox[{"h", ",", "q"}], "]"}], ")"}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Return", "[", "res", "]"}], ";"}]}], "]"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.855245906706106*^9, 3.8552459339635973`*^9}, {
  3.855245981398779*^9, 3.855246077475883*^9}, {3.8552489617383823`*^9, 
  3.855248964584303*^9}, {3.856462586199411*^9, 3.8564626832317753`*^9}, {
  3.859109942746154*^9, 3.859110057324048*^9}, {3.859110097892395*^9, 
  3.8591102273262444`*^9}, {3.8591102604868727`*^9, 3.859110451788225*^9}, {
  3.865535698588023*^9, 3.8655356991103163`*^9}, {3.86553583022681*^9, 
  3.86553588371106*^9}, {3.8655363712357817`*^9, 3.865536426099203*^9}, {
  3.884707598961931*^9, 3.8847076898426247`*^9}, {3.8847078790374203`*^9, 
  3.884707927893005*^9}, {3.884707966511747*^9, 3.8847080893078947`*^9}, {
  3.884708278580736*^9, 3.884708292901864*^9}},
 CellLabel->
  "In[213]:=",ExpressionUUID->"fc3672e7-9d90-4405-ac58-4135b7a76ba0"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Print", "[", "\"\<Testing conformal blocks.........\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"z", "=", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"1", "/", "3"}], "+", 
      RowBox[{
       RowBox[{"3", "/", "5"}], "*", "I"}]}], ",", "prec"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"cb4321bosc25", "[", 
      RowBox[{
       RowBox[{"11", "/", "10"}], ",", "z"}], "]"}], "//", "Chop"}], "//", 
    "N"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"cb4312bosc25", "[", 
      RowBox[{
       RowBox[{"11", "/", "10"}], ",", "z"}], "]"}], "//", "Chop"}], "//", 
    "N"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"cb4123bosc25", "[", 
      RowBox[{
       RowBox[{"11", "/", "10"}], ",", "z"}], "]"}], "//", "Chop"}], "//", 
    "N"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"cb4132bosc25", "[", 
      RowBox[{
       RowBox[{"11", "/", "10"}], ",", "z"}], "]"}], "//", "Chop"}], "//", 
    "N"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"cb4231bosc25", "[", 
      RowBox[{
       RowBox[{"11", "/", "10"}], ",", "z"}], "]"}], "//", "Chop"}], "//", 
    "N"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"cb4213bosc25", "[", 
      RowBox[{
       RowBox[{"11", "/", "10"}], ",", "z"}], "]"}], "//", "Chop"}], "//", 
    "N"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"cb4321bosc1", "[", 
      RowBox[{
       RowBox[{"11", "/", "10"}], ",", "z"}], "]"}], "//", "Chop"}], "//", 
    "N"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"cb4312bosc1", "[", 
      RowBox[{
       RowBox[{"11", "/", "10"}], ",", "z"}], "]"}], "//", "Chop"}], "//", 
    "N"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"cb4123bosc1", "[", 
      RowBox[{
       RowBox[{"11", "/", "10"}], ",", "z"}], "]"}], "//", "Chop"}], "//", 
    "N"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"cb4132bosc1", "[", 
      RowBox[{
       RowBox[{"11", "/", "10"}], ",", "z"}], "]"}], "//", "Chop"}], "//", 
    "N"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"cb4231bosc1", "[", 
      RowBox[{
       RowBox[{"11", "/", "10"}], ",", "z"}], "]"}], "//", "Chop"}], "//", 
    "N"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"cb4213bosc1", "[", 
      RowBox[{
       RowBox[{"11", "/", "10"}], ",", "z"}], "]"}], "//", "Chop"}], "//", 
    "N"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ClearAll", "[", "z", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.825722619920277*^9, 3.8257227407977877`*^9}, {
   3.825795956841057*^9, 3.825795991494749*^9}, {3.825796107560869*^9, 
   3.825796121359064*^9}, {3.825801182132443*^9, 3.825801184354879*^9}, {
   3.82589273121771*^9, 3.8258927341598787`*^9}, {3.826150088285194*^9, 
   3.8261500984670897`*^9}, 3.827158704602401*^9, {3.854731001681283*^9, 
   3.8547310044802713`*^9}, {3.856462691230901*^9, 3.856462692573151*^9}, {
   3.859110472382595*^9, 3.859110499887699*^9}, {3.859110913045051*^9, 
   3.859110913899357*^9}, {3.865535943017178*^9, 3.865535962451536*^9}, {
   3.865536436885047*^9, 3.8655364455637197`*^9}, {3.8847221964155293`*^9, 
   3.884722263854616*^9}},
 CellLabel->
  "In[225]:=",ExpressionUUID->"58a328f0-b385-44d4-8c8c-b404577adc83"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
  "Print", "[", 
   "\"\<***** Check 2<->3 crossing quickly for random value of cross ratio z \
***** \>\"", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cr", "=", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{"Rationalize", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"I", "*", 
         RowBox[{"RandomReal", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"1", "/", "2"}], ",", "1"}], "}"}], "]"}]}], "+", 
        RowBox[{"RandomReal", "[", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           RowBox[{"1", "/", "2"}]}], "}"}], "]"}]}], ",", 
       RowBox[{"10", "^", 
        RowBox[{"(", 
         RowBox[{"-", "4"}], ")"}]}]}], "]"}], ",", "prec"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"q0", ",", "qS"}], "}"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"EllipticNomeQ", "[", "cr", "]"}], ",", 
     RowBox[{"EllipticNomeQ", "[", 
      RowBox[{"1", "/", "cr"}], "]"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{"q0", ",", "qS"}], "}"}], "//", "Abs"}], "//", "N"}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", "\"\<Liouville at c=25:\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<{|cr|,|cr|^(2*(h4-h1-h2-h3))} = \>\"", ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Abs", "[", "cr", "]"}], ",", 
       RowBox[{
        RowBox[{"Abs", "[", "cr", "]"}], "^", 
        RowBox[{"(", 
         RowBox[{"2", "*", 
          RowBox[{"(", 
           RowBox[{"h4", "-", "h1", "-", "h2", "-", "h3"}], ")"}]}], 
         ")"}]}]}], "}"}], "//", "N"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ans4321", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      FractionBox["1", 
       RowBox[{"2", "*", "\[Pi]"}]], "*", 
      RowBox[{"myDOZZ", "[", 
       RowBox[{"w1", ",", "w2", ",", 
        RowBox[{"P", "//", "N"}]}], "]"}], "*", 
      RowBox[{"myDOZZ", "[", 
       RowBox[{"w3", ",", "w4", ",", 
        RowBox[{"P", "//", "N"}]}], "]"}], "*", 
      RowBox[{"cb4321bosc25", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"Q", "^", "2"}], "/", "4"}], "+", 
          RowBox[{"P", "^", "2"}]}], ")"}], ",", "cr"}], "]"}], "*", 
      RowBox[{"cb4321bosc25", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"Q", "^", "2"}], "/", "4"}], "+", 
          RowBox[{"P", "^", "2"}]}], ")"}], ",", 
        RowBox[{"Conjugate", "[", "cr", "]"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"P", ",", 
       RowBox[{"-", "10"}], ",", "10"}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"ans4231", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      FractionBox["1", 
       RowBox[{"2", "*", "\[Pi]"}]], "*", 
      RowBox[{"myDOZZ", "[", 
       RowBox[{"w1", ",", "w3", ",", 
        RowBox[{"P", "//", "N"}]}], "]"}], "*", 
      RowBox[{"myDOZZ", "[", 
       RowBox[{"w2", ",", "w4", ",", 
        RowBox[{"P", "//", "N"}]}], "]"}], "*", 
      RowBox[{"cb4231bosc25", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"Q", "^", "2"}], "/", "4"}], "+", 
          RowBox[{"P", "^", "2"}]}], ")"}], ",", 
        RowBox[{"1", "/", "cr"}]}], "]"}], "*", 
      RowBox[{"cb4231bosc25", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"Q", "^", "2"}], "/", "4"}], "+", 
          RowBox[{"P", "^", "2"}]}], ")"}], ",", 
        RowBox[{"Conjugate", "[", 
         RowBox[{"1", "/", "cr"}], "]"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"P", ",", 
       RowBox[{"-", "6"}], ",", "6"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Print", "[", 
    RowBox[{"\"\<{direct-ch, crossed-ch} = \>\"", ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"(", "ans4321", ")"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"Abs", "[", "cr", "]"}], "^", 
          RowBox[{"(", 
           RowBox[{"2", "*", 
            RowBox[{"(", 
             RowBox[{"h4", "-", "h1", "-", "h2", "-", "h3"}], ")"}]}], 
           ")"}]}], "*", 
         RowBox[{"(", "ans4231", ")"}]}]}], "}"}], "//", "N"}]}], "]"}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", "\"\<Liouville at c=1:\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<{|cr|,|cr|^(2*(hh4-hh1-hh2-hh3))} = \>\"", ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Abs", "[", "cr", "]"}], ",", 
       RowBox[{
        RowBox[{"Abs", "[", "cr", "]"}], "^", 
        RowBox[{"(", 
         RowBox[{"2", "*", 
          RowBox[{"(", 
           RowBox[{"hh4", "-", "hh1", "-", "hh2", "-", "hh3"}], ")"}]}], 
         ")"}]}]}], "}"}], "//", "N"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ans4321", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      FractionBox["1", 
       RowBox[{"2", "*", "\[Pi]"}]], "*", 
      RowBox[{"myCleq1", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "I"}], "*", "w1"}], ",", 
        RowBox[{
         RowBox[{"-", "I"}], "*", "w2"}], ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"P", "+", 
           RowBox[{"I", "*", "epsC"}]}], ")"}], "//", "N"}]}], "]"}], "*", 
      RowBox[{"myCleq1", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "I"}], "*", "w3"}], ",", 
        RowBox[{
         RowBox[{"-", "I"}], "*", "w4"}], ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"P", "+", 
           RowBox[{"I", "*", "epsC"}]}], ")"}], "//", "N"}]}], "]"}], "*", 
      RowBox[{"cb4321bosc1", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"Qh", "^", "2"}], "/", "4"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"P", "+", 
             RowBox[{"I", "*", "epsC"}]}], ")"}], "^", "2"}]}], ")"}], ",", 
        "cr"}], "]"}], "*", 
      RowBox[{"cb4321bosc1", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"Qh", "^", "2"}], "/", "4"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"P", "+", 
             RowBox[{"I", "*", "epsC"}]}], ")"}], "^", "2"}]}], ")"}], ",", 
        RowBox[{"Conjugate", "[", "cr", "]"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"P", ",", 
       RowBox[{"-", "10"}], ",", "10"}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"ans4231", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      FractionBox["1", 
       RowBox[{"2", "*", "\[Pi]"}]], "*", 
      RowBox[{"myCleq1", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "I"}], "*", "w1"}], ",", 
        RowBox[{
         RowBox[{"-", "I"}], "*", "w3"}], ",", 
        RowBox[{"(", 
         RowBox[{"P", "+", 
          RowBox[{"I", "*", "epsC"}]}], ")"}]}], "]"}], "*", 
      RowBox[{"myCleq1", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "I"}], "*", "w2"}], ",", 
        RowBox[{
         RowBox[{"-", "I"}], "*", "w4"}], ",", 
        RowBox[{"(", 
         RowBox[{"P", "+", 
          RowBox[{"I", "*", "epsC"}]}], ")"}]}], "]"}], "*", 
      RowBox[{"cb4231bosc1", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"Qh", "^", "2"}], "/", "4"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"P", "+", 
             RowBox[{"I", "*", "epsC"}]}], ")"}], "^", "2"}]}], ")"}], ",", 
        RowBox[{"1", "/", "cr"}]}], "]"}], "*", 
      RowBox[{"cb4231bosc1", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"Qh", "^", "2"}], "/", "4"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"P", "+", 
             RowBox[{"I", "*", "epsC"}]}], ")"}], "^", "2"}]}], ")"}], ",", 
        RowBox[{"Conjugate", "[", 
         RowBox[{"1", "/", "cr"}], "]"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"P", ",", 
       RowBox[{"-", "6"}], ",", "6"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Print", "[", 
    RowBox[{"\"\<{direct-ch, crossed-ch} = \>\"", ",", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"(", "ans4321", ")"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"Abs", "[", "cr", "]"}], "^", 
           RowBox[{"(", 
            RowBox[{"2", "*", 
             RowBox[{"(", 
              RowBox[{"hh4", "-", "hh1", "-", "hh2", "-", "hh3"}], ")"}]}], 
            ")"}]}], "*", 
          RowBox[{"(", "ans4231", ")"}]}]}], "}"}], "//", "N"}], "//", 
      "Chop"}]}], "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ClearAll", "[", 
   RowBox[{"cr", ",", "q0", ",", "qS", ",", "ans4321", ",", "ans4231"}], 
   "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.813683965003304*^9, 3.813684078047276*^9}, {
   3.81368448656181*^9, 3.8136844879314747`*^9}, {3.8142904575835*^9, 
   3.814290457657588*^9}, {3.814290744882078*^9, 3.814290747095757*^9}, {
   3.814533761099148*^9, 3.814533780321192*^9}, {3.814533848810665*^9, 
   3.814533894671982*^9}, {3.815311926142899*^9, 3.8153119439026213`*^9}, {
   3.815312726124402*^9, 3.8153127447356253`*^9}, {3.815312933461488*^9, 
   3.8153129402216883`*^9}, {3.81531331550815*^9, 3.815313318769311*^9}, {
   3.815313413370825*^9, 3.815313450443988*^9}, {3.815313645005248*^9, 
   3.815313645222968*^9}, {3.815313994665539*^9, 3.81531399478937*^9}, {
   3.815321335348309*^9, 3.815321340306724*^9}, {3.815321516969408*^9, 
   3.815321523405912*^9}, {3.815321581867949*^9, 3.8153215828041897`*^9}, {
   3.815321811792193*^9, 3.815321811827044*^9}, {3.8153219661776543`*^9, 
   3.8153219868628407`*^9}, {3.815322018240243*^9, 3.815322030751381*^9}, {
   3.815322075126892*^9, 3.81532207526268*^9}, {3.815325194730482*^9, 
   3.8153251948025293`*^9}, {3.815332471628166*^9, 3.815332508082315*^9}, {
   3.815612622592924*^9, 3.815612783395237*^9}, {3.815613136719755*^9, 
   3.815613136819209*^9}, {3.81731335886075*^9, 3.8173133596751223`*^9}, {
   3.817313565456419*^9, 3.817313586355802*^9}, {3.817315018604718*^9, 
   3.8173150278379803`*^9}, {3.8173152032777576`*^9, 3.817315241066571*^9}, {
   3.817320251061363*^9, 3.817320272091724*^9}, {3.817320763578452*^9, 
   3.8173208172452583`*^9}, {3.817660357684339*^9, 3.817660362311809*^9}, 
   3.81888233315803*^9, {3.819662065886454*^9, 3.819662075884794*^9}, 
   3.819730635727757*^9, {3.823109000373706*^9, 3.8231090430499897`*^9}, {
   3.847189479339757*^9, 3.847189491433804*^9}, {3.854731950083399*^9, 
   3.854731977610279*^9}, {3.854749424984865*^9, 3.85474942589537*^9}, {
   3.856462747443448*^9, 3.856462750705183*^9}, {3.85911077560658*^9, 
   3.85911084719261*^9}, {3.859110919404978*^9, 3.859110919597427*^9}, {
   3.865536022726899*^9, 3.86553622932239*^9}, {3.865536265214868*^9, 
   3.865536301485026*^9}, {3.865536568670907*^9, 3.865536638251095*^9}, {
   3.8655366790912046`*^9, 3.86553668371878*^9}},
 CellLabel->
  "In[240]:=",ExpressionUUID->"0a63c3c4-c016-4f95-85be-75eb9a44ddd1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "region", " ", "1.", " ", "just", " ", "integrate", " ", "in", " ", "the", 
    " ", "UHP", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
       "since", " ", "integrand", " ", "symmetric", " ", "under", " ", "y"}], 
       "->", 
       RowBox[{"-", "y"}]}], ")"}], ".", " ", "note"}], " ", "the", " ", 
    "factor", " ", "of", " ", "2."}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"myzregion1ch4321", "[", 
      RowBox[{
       RowBox[{"P_", "?", "NumericQ"}], ",", 
       RowBox[{"p_", "?", "NumericQ"}]}], "]"}], ":=", 
     RowBox[{"2", "*", 
      RowBox[{"NIntegrate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"cb4321bosc25", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Q", "^", "2"}], "/", "4"}], "+", 
             RowBox[{"P", "^", "2"}]}], ")"}], ",", 
           RowBox[{"x", "+", 
            RowBox[{"I", "*", "y"}]}]}], "]"}], "*", 
         RowBox[{"cb4321bosc25", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Q", "^", "2"}], "/", "4"}], "+", 
             RowBox[{"P", "^", "2"}]}], ")"}], ",", 
           RowBox[{"Conjugate", "[", 
            RowBox[{"x", "+", 
             RowBox[{"I", "*", "y"}]}], "]"}]}], "]"}], "*", 
         RowBox[{"cb4321bosc1", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Qh", "^", "2"}], "/", "4"}], "+", 
             RowBox[{"p", "^", "2"}]}], ")"}], ",", 
           RowBox[{"x", "+", 
            RowBox[{"I", "*", "y"}]}]}], "]"}], "*", 
         RowBox[{"cb4321bosc1", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Qh", "^", "2"}], "/", "4"}], "+", 
             RowBox[{"p", "^", "2"}]}], ")"}], ",", 
           RowBox[{"Conjugate", "[", 
            RowBox[{"x", "+", 
             RowBox[{"I", "*", "y"}]}], "]"}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "eps", ",", 
          RowBox[{"1", "/", "2"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"y", ",", "0", ",", 
          RowBox[{"Sqrt", "[", 
           RowBox[{"1", "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", "x"}], ")"}], "^", "2"}]}], "]"}]}], "}"}], 
        ",", 
        RowBox[{"AccuracyGoal", "\[Rule]", "Infinity"}], ",", 
        RowBox[{"PrecisionGoal", "\[Rule]", "precgoal"}], ",", 
        RowBox[{"MinRecursion", "\[Rule]", "minrec"}], ",", 
        RowBox[{"WorkingPrecision", "\[Rule]", "wprec"}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"myzregion1ch4312", "[", 
      RowBox[{
       RowBox[{"P_", "?", "NumericQ"}], ",", 
       RowBox[{"p_", "?", "NumericQ"}]}], "]"}], ":=", 
     RowBox[{"2", "*", 
      RowBox[{"NIntegrate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"cb4312bosc25", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Q", "^", "2"}], "/", "4"}], "+", 
             RowBox[{"P", "^", "2"}]}], ")"}], ",", 
           RowBox[{"x", "+", 
            RowBox[{"I", "*", "y"}]}]}], "]"}], "*", 
         RowBox[{"cb4312bosc25", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Q", "^", "2"}], "/", "4"}], "+", 
             RowBox[{"P", "^", "2"}]}], ")"}], ",", 
           RowBox[{"Conjugate", "[", 
            RowBox[{"x", "+", 
             RowBox[{"I", "*", "y"}]}], "]"}]}], "]"}], "*", 
         RowBox[{"cb4312bosc1", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Qh", "^", "2"}], "/", "4"}], "+", 
             RowBox[{"p", "^", "2"}]}], ")"}], ",", 
           RowBox[{"x", "+", 
            RowBox[{"I", "*", "y"}]}]}], "]"}], "*", 
         RowBox[{"cb4312bosc1", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Qh", "^", "2"}], "/", "4"}], "+", 
             RowBox[{"p", "^", "2"}]}], ")"}], ",", 
           RowBox[{"Conjugate", "[", 
            RowBox[{"x", "+", 
             RowBox[{"I", "*", "y"}]}], "]"}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "eps", ",", 
          RowBox[{"1", "/", "2"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"y", ",", "0", ",", 
          RowBox[{"Sqrt", "[", 
           RowBox[{"1", "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", "x"}], ")"}], "^", "2"}]}], "]"}]}], "}"}], 
        ",", 
        RowBox[{"AccuracyGoal", "\[Rule]", "Infinity"}], ",", 
        RowBox[{"PrecisionGoal", "\[Rule]", "precgoal"}], ",", 
        RowBox[{"MinRecursion", "\[Rule]", "minrec"}], ",", 
        RowBox[{"WorkingPrecision", "\[Rule]", "wprec"}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"myzregion1ch4123", "[", 
      RowBox[{
       RowBox[{"P_", "?", "NumericQ"}], ",", 
       RowBox[{"p_", "?", "NumericQ"}]}], "]"}], ":=", 
     RowBox[{"2", "*", 
      RowBox[{"NIntegrate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"cb4123bosc25", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Q", "^", "2"}], "/", "4"}], "+", 
             RowBox[{"P", "^", "2"}]}], ")"}], ",", 
           RowBox[{"x", "+", 
            RowBox[{"I", "*", "y"}]}]}], "]"}], "*", 
         RowBox[{"cb4123bosc25", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Q", "^", "2"}], "/", "4"}], "+", 
             RowBox[{"P", "^", "2"}]}], ")"}], ",", 
           RowBox[{"Conjugate", "[", 
            RowBox[{"x", "+", 
             RowBox[{"I", "*", "y"}]}], "]"}]}], "]"}], "*", 
         RowBox[{"cb4123bosc1", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Qh", "^", "2"}], "/", "4"}], "+", 
             RowBox[{"p", "^", "2"}]}], ")"}], ",", 
           RowBox[{"x", "+", 
            RowBox[{"I", "*", "y"}]}]}], "]"}], "*", 
         RowBox[{"cb4123bosc1", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Qh", "^", "2"}], "/", "4"}], "+", 
             RowBox[{"p", "^", "2"}]}], ")"}], ",", 
           RowBox[{"Conjugate", "[", 
            RowBox[{"x", "+", 
             RowBox[{"I", "*", "y"}]}], "]"}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "eps", ",", 
          RowBox[{"1", "/", "2"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"y", ",", "0", ",", 
          RowBox[{"Sqrt", "[", 
           RowBox[{"1", "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", "x"}], ")"}], "^", "2"}]}], "]"}]}], "}"}], 
        ",", 
        RowBox[{"AccuracyGoal", "\[Rule]", "Infinity"}], ",", 
        RowBox[{"PrecisionGoal", "\[Rule]", "precgoal"}], ",", 
        RowBox[{"MinRecursion", "\[Rule]", "minrec"}], ",", 
        RowBox[{"WorkingPrecision", "\[Rule]", "wprec"}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"myzregion1ch4132", "[", 
      RowBox[{
       RowBox[{"P_", "?", "NumericQ"}], ",", 
       RowBox[{"p_", "?", "NumericQ"}]}], "]"}], ":=", 
     RowBox[{"2", "*", 
      RowBox[{"NIntegrate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"cb4132bosc25", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Q", "^", "2"}], "/", "4"}], "+", 
             RowBox[{"P", "^", "2"}]}], ")"}], ",", 
           RowBox[{"x", "+", 
            RowBox[{"I", "*", "y"}]}]}], "]"}], "*", 
         RowBox[{"cb4132bosc25", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Q", "^", "2"}], "/", "4"}], "+", 
             RowBox[{"P", "^", "2"}]}], ")"}], ",", 
           RowBox[{"Conjugate", "[", 
            RowBox[{"x", "+", 
             RowBox[{"I", "*", "y"}]}], "]"}]}], "]"}], "*", 
         RowBox[{"cb4132bosc1", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Qh", "^", "2"}], "/", "4"}], "+", 
             RowBox[{"p", "^", "2"}]}], ")"}], ",", 
           RowBox[{"x", "+", 
            RowBox[{"I", "*", "y"}]}]}], "]"}], "*", 
         RowBox[{"cb4132bosc1", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Qh", "^", "2"}], "/", "4"}], "+", 
             RowBox[{"p", "^", "2"}]}], ")"}], ",", 
           RowBox[{"Conjugate", "[", 
            RowBox[{"x", "+", 
             RowBox[{"I", "*", "y"}]}], "]"}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "eps", ",", 
          RowBox[{"1", "/", "2"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"y", ",", "0", ",", 
          RowBox[{"Sqrt", "[", 
           RowBox[{"1", "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", "x"}], ")"}], "^", "2"}]}], "]"}]}], "}"}], 
        ",", 
        RowBox[{"AccuracyGoal", "\[Rule]", "Infinity"}], ",", 
        RowBox[{"PrecisionGoal", "\[Rule]", "precgoal"}], ",", 
        RowBox[{"MinRecursion", "\[Rule]", "minrec"}], ",", 
        RowBox[{"WorkingPrecision", "\[Rule]", "wprec"}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"myzregion1ch4231", "[", 
      RowBox[{
       RowBox[{"P_", "?", "NumericQ"}], ",", 
       RowBox[{"p_", "?", "NumericQ"}]}], "]"}], ":=", 
     RowBox[{"2", "*", 
      RowBox[{"NIntegrate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"cb4231bosc25", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Q", "^", "2"}], "/", "4"}], "+", 
             RowBox[{"P", "^", "2"}]}], ")"}], ",", 
           RowBox[{"x", "+", 
            RowBox[{"I", "*", "y"}]}]}], "]"}], "*", 
         RowBox[{"cb4231bosc25", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Q", "^", "2"}], "/", "4"}], "+", 
             RowBox[{"P", "^", "2"}]}], ")"}], ",", 
           RowBox[{"Conjugate", "[", 
            RowBox[{"x", "+", 
             RowBox[{"I", "*", "y"}]}], "]"}]}], "]"}], "*", 
         RowBox[{"cb4231bosc1", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Qh", "^", "2"}], "/", "4"}], "+", 
             RowBox[{"p", "^", "2"}]}], ")"}], ",", 
           RowBox[{"x", "+", 
            RowBox[{"I", "*", "y"}]}]}], "]"}], "*", 
         RowBox[{"cb4231bosc1", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Qh", "^", "2"}], "/", "4"}], "+", 
             RowBox[{"p", "^", "2"}]}], ")"}], ",", 
           RowBox[{"Conjugate", "[", 
            RowBox[{"x", "+", 
             RowBox[{"I", "*", "y"}]}], "]"}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "eps", ",", 
          RowBox[{"1", "/", "2"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"y", ",", "0", ",", 
          RowBox[{"Sqrt", "[", 
           RowBox[{"1", "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", "x"}], ")"}], "^", "2"}]}], "]"}]}], "}"}], 
        ",", 
        RowBox[{"AccuracyGoal", "\[Rule]", "Infinity"}], ",", 
        RowBox[{"PrecisionGoal", "\[Rule]", "precgoal"}], ",", 
        RowBox[{"MinRecursion", "\[Rule]", "minrec"}], ",", 
        RowBox[{"WorkingPrecision", "\[Rule]", "wprec"}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"myzregion1ch4213", "[", 
      RowBox[{
       RowBox[{"P_", "?", "NumericQ"}], ",", 
       RowBox[{"p_", "?", "NumericQ"}]}], "]"}], ":=", 
     RowBox[{"2", "*", 
      RowBox[{"NIntegrate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"cb4213bosc25", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Q", "^", "2"}], "/", "4"}], "+", 
             RowBox[{"P", "^", "2"}]}], ")"}], ",", 
           RowBox[{"x", "+", 
            RowBox[{"I", "*", "y"}]}]}], "]"}], "*", 
         RowBox[{"cb4213bosc25", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Q", "^", "2"}], "/", "4"}], "+", 
             RowBox[{"P", "^", "2"}]}], ")"}], ",", 
           RowBox[{"Conjugate", "[", 
            RowBox[{"x", "+", 
             RowBox[{"I", "*", "y"}]}], "]"}]}], "]"}], "*", 
         RowBox[{"cb4213bosc1", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Qh", "^", "2"}], "/", "4"}], "+", 
             RowBox[{"p", "^", "2"}]}], ")"}], ",", 
           RowBox[{"x", "+", 
            RowBox[{"I", "*", "y"}]}]}], "]"}], "*", 
         RowBox[{"cb4213bosc1", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Qh", "^", "2"}], "/", "4"}], "+", 
             RowBox[{"p", "^", "2"}]}], ")"}], ",", 
           RowBox[{"Conjugate", "[", 
            RowBox[{"x", "+", 
             RowBox[{"I", "*", "y"}]}], "]"}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "eps", ",", 
          RowBox[{"1", "/", "2"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"y", ",", "0", ",", 
          RowBox[{"Sqrt", "[", 
           RowBox[{"1", "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", "x"}], ")"}], "^", "2"}]}], "]"}]}], "}"}], 
        ",", 
        RowBox[{"AccuracyGoal", "\[Rule]", "Infinity"}], ",", 
        RowBox[{"PrecisionGoal", "\[Rule]", "precgoal"}], ",", 
        RowBox[{"MinRecursion", "\[Rule]", "minrec"}], ",", 
        RowBox[{"WorkingPrecision", "\[Rule]", "wprec"}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"region", " ", "3", " ", "and", " ", "2"}], ",", " ", 
     RowBox[{"which", " ", "are", " ", 
      RowBox[{"equal", ".", " ", "note"}], " ", "the", " ", "factor", " ", 
      "of", " ", "2."}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"myzregion3and2ch4321", "[", 
      RowBox[{
       RowBox[{"P_", "?", "NumericQ"}], ",", 
       RowBox[{"p_", "?", "NumericQ"}]}], "]"}], ":=", 
     RowBox[{"2", "*", 
      RowBox[{"NIntegrate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"cb4321bosc25", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Q", "^", "2"}], "/", "4"}], "+", 
             RowBox[{"P", "^", "2"}]}], ")"}], ",", 
           RowBox[{"x", "+", 
            RowBox[{"I", "*", "y"}]}]}], "]"}], "*", 
         RowBox[{"cb4321bosc25", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Q", "^", "2"}], "/", "4"}], "+", 
             RowBox[{"P", "^", "2"}]}], ")"}], ",", 
           RowBox[{"Conjugate", "[", 
            RowBox[{"x", "+", 
             RowBox[{"I", "*", "y"}]}], "]"}]}], "]"}], "*", 
         RowBox[{"cb4321bosc1", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Qh", "^", "2"}], "/", "4"}], "+", 
             RowBox[{"p", "^", "2"}]}], ")"}], ",", 
           RowBox[{"x", "+", 
            RowBox[{"I", "*", "y"}]}]}], "]"}], "*", 
         RowBox[{"cb4321bosc1", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Qh", "^", "2"}], "/", "4"}], "+", 
             RowBox[{"p", "^", "2"}]}], ")"}], ",", 
           RowBox[{"Conjugate", "[", 
            RowBox[{"x", "+", 
             RowBox[{"I", "*", "y"}]}], "]"}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", 
          RowBox[{"1", "-", 
           RowBox[{"Sqrt", "[", 
            RowBox[{"1", "-", 
             RowBox[{"eps", "^", "2"}]}], "]"}]}], ",", "eps"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"y", ",", 
          RowBox[{"Sqrt", "[", 
           RowBox[{
            RowBox[{"eps", "^", "2"}], "-", 
            RowBox[{"x", "^", "2"}]}], "]"}], ",", 
          RowBox[{"Sqrt", "[", 
           RowBox[{"1", "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", "x"}], ")"}], "^", "2"}]}], "]"}]}], "}"}], 
        ",", 
        RowBox[{"AccuracyGoal", "\[Rule]", "Infinity"}], ",", 
        RowBox[{"PrecisionGoal", "\[Rule]", "precgoal"}], ",", 
        RowBox[{"MinRecursion", "\[Rule]", "minrec"}], ",", 
        RowBox[{"WorkingPrecision", "\[Rule]", "wprec"}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"myzregion3and2ch4312", "[", 
      RowBox[{
       RowBox[{"P_", "?", "NumericQ"}], ",", 
       RowBox[{"p_", "?", "NumericQ"}]}], "]"}], ":=", 
     RowBox[{"2", "*", 
      RowBox[{"NIntegrate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"cb4312bosc25", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Q", "^", "2"}], "/", "4"}], "+", 
             RowBox[{"P", "^", "2"}]}], ")"}], ",", 
           RowBox[{"x", "+", 
            RowBox[{"I", "*", "y"}]}]}], "]"}], "*", 
         RowBox[{"cb4312bosc25", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Q", "^", "2"}], "/", "4"}], "+", 
             RowBox[{"P", "^", "2"}]}], ")"}], ",", 
           RowBox[{"Conjugate", "[", 
            RowBox[{"x", "+", 
             RowBox[{"I", "*", "y"}]}], "]"}]}], "]"}], "*", 
         RowBox[{"cb4312bosc1", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Qh", "^", "2"}], "/", "4"}], "+", 
             RowBox[{"p", "^", "2"}]}], ")"}], ",", 
           RowBox[{"x", "+", 
            RowBox[{"I", "*", "y"}]}]}], "]"}], "*", 
         RowBox[{"cb4312bosc1", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Qh", "^", "2"}], "/", "4"}], "+", 
             RowBox[{"p", "^", "2"}]}], ")"}], ",", 
           RowBox[{"Conjugate", "[", 
            RowBox[{"x", "+", 
             RowBox[{"I", "*", "y"}]}], "]"}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", 
          RowBox[{"1", "-", 
           RowBox[{"Sqrt", "[", 
            RowBox[{"1", "-", 
             RowBox[{"eps", "^", "2"}]}], "]"}]}], ",", "eps"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"y", ",", 
          RowBox[{"Sqrt", "[", 
           RowBox[{
            RowBox[{"eps", "^", "2"}], "-", 
            RowBox[{"x", "^", "2"}]}], "]"}], ",", 
          RowBox[{"Sqrt", "[", 
           RowBox[{"1", "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", "x"}], ")"}], "^", "2"}]}], "]"}]}], "}"}], 
        ",", 
        RowBox[{"AccuracyGoal", "\[Rule]", "Infinity"}], ",", 
        RowBox[{"PrecisionGoal", "\[Rule]", "precgoal"}], ",", 
        RowBox[{"MinRecursion", "\[Rule]", "minrec"}], ",", 
        RowBox[{"WorkingPrecision", "\[Rule]", "wprec"}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"myzregion3and2ch4123", "[", 
      RowBox[{
       RowBox[{"P_", "?", "NumericQ"}], ",", 
       RowBox[{"p_", "?", "NumericQ"}]}], "]"}], ":=", 
     RowBox[{"2", "*", 
      RowBox[{"NIntegrate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"cb4123bosc25", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Q", "^", "2"}], "/", "4"}], "+", 
             RowBox[{"P", "^", "2"}]}], ")"}], ",", 
           RowBox[{"x", "+", 
            RowBox[{"I", "*", "y"}]}]}], "]"}], "*", 
         RowBox[{"cb4123bosc25", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Q", "^", "2"}], "/", "4"}], "+", 
             RowBox[{"P", "^", "2"}]}], ")"}], ",", 
           RowBox[{"Conjugate", "[", 
            RowBox[{"x", "+", 
             RowBox[{"I", "*", "y"}]}], "]"}]}], "]"}], "*", 
         RowBox[{"cb4123bosc1", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Qh", "^", "2"}], "/", "4"}], "+", 
             RowBox[{"p", "^", "2"}]}], ")"}], ",", 
           RowBox[{"x", "+", 
            RowBox[{"I", "*", "y"}]}]}], "]"}], "*", 
         RowBox[{"cb4123bosc1", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Qh", "^", "2"}], "/", "4"}], "+", 
             RowBox[{"p", "^", "2"}]}], ")"}], ",", 
           RowBox[{"Conjugate", "[", 
            RowBox[{"x", "+", 
             RowBox[{"I", "*", "y"}]}], "]"}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", 
          RowBox[{"1", "-", 
           RowBox[{"Sqrt", "[", 
            RowBox[{"1", "-", 
             RowBox[{"eps", "^", "2"}]}], "]"}]}], ",", "eps"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"y", ",", 
          RowBox[{"Sqrt", "[", 
           RowBox[{
            RowBox[{"eps", "^", "2"}], "-", 
            RowBox[{"x", "^", "2"}]}], "]"}], ",", 
          RowBox[{"Sqrt", "[", 
           RowBox[{"1", "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", "x"}], ")"}], "^", "2"}]}], "]"}]}], "}"}], 
        ",", 
        RowBox[{"AccuracyGoal", "\[Rule]", "Infinity"}], ",", 
        RowBox[{"PrecisionGoal", "\[Rule]", "precgoal"}], ",", 
        RowBox[{"MinRecursion", "\[Rule]", "minrec"}], ",", 
        RowBox[{"WorkingPrecision", "\[Rule]", "wprec"}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"myzregion3and2ch4132", "[", 
      RowBox[{
       RowBox[{"P_", "?", "NumericQ"}], ",", 
       RowBox[{"p_", "?", "NumericQ"}]}], "]"}], ":=", 
     RowBox[{"2", "*", 
      RowBox[{"NIntegrate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"cb4132bosc25", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Q", "^", "2"}], "/", "4"}], "+", 
             RowBox[{"P", "^", "2"}]}], ")"}], ",", 
           RowBox[{"x", "+", 
            RowBox[{"I", "*", "y"}]}]}], "]"}], "*", 
         RowBox[{"cb4132bosc25", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Q", "^", "2"}], "/", "4"}], "+", 
             RowBox[{"P", "^", "2"}]}], ")"}], ",", 
           RowBox[{"Conjugate", "[", 
            RowBox[{"x", "+", 
             RowBox[{"I", "*", "y"}]}], "]"}]}], "]"}], "*", 
         RowBox[{"cb4132bosc1", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Qh", "^", "2"}], "/", "4"}], "+", 
             RowBox[{"p", "^", "2"}]}], ")"}], ",", 
           RowBox[{"x", "+", 
            RowBox[{"I", "*", "y"}]}]}], "]"}], "*", 
         RowBox[{"cb4132bosc1", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Qh", "^", "2"}], "/", "4"}], "+", 
             RowBox[{"p", "^", "2"}]}], ")"}], ",", 
           RowBox[{"Conjugate", "[", 
            RowBox[{"x", "+", 
             RowBox[{"I", "*", "y"}]}], "]"}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", 
          RowBox[{"1", "-", 
           RowBox[{"Sqrt", "[", 
            RowBox[{"1", "-", 
             RowBox[{"eps", "^", "2"}]}], "]"}]}], ",", "eps"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"y", ",", 
          RowBox[{"Sqrt", "[", 
           RowBox[{
            RowBox[{"eps", "^", "2"}], "-", 
            RowBox[{"x", "^", "2"}]}], "]"}], ",", 
          RowBox[{"Sqrt", "[", 
           RowBox[{"1", "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", "x"}], ")"}], "^", "2"}]}], "]"}]}], "}"}], 
        ",", 
        RowBox[{"AccuracyGoal", "\[Rule]", "Infinity"}], ",", 
        RowBox[{"PrecisionGoal", "\[Rule]", "precgoal"}], ",", 
        RowBox[{"MinRecursion", "\[Rule]", "minrec"}], ",", 
        RowBox[{"WorkingPrecision", "\[Rule]", "wprec"}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"myzregion3and2ch4231", "[", 
      RowBox[{
       RowBox[{"P_", "?", "NumericQ"}], ",", 
       RowBox[{"p_", "?", "NumericQ"}]}], "]"}], ":=", 
     RowBox[{"2", "*", 
      RowBox[{"NIntegrate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"cb4231bosc25", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Q", "^", "2"}], "/", "4"}], "+", 
             RowBox[{"P", "^", "2"}]}], ")"}], ",", 
           RowBox[{"x", "+", 
            RowBox[{"I", "*", "y"}]}]}], "]"}], "*", 
         RowBox[{"cb4231bosc25", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Q", "^", "2"}], "/", "4"}], "+", 
             RowBox[{"P", "^", "2"}]}], ")"}], ",", 
           RowBox[{"Conjugate", "[", 
            RowBox[{"x", "+", 
             RowBox[{"I", "*", "y"}]}], "]"}]}], "]"}], "*", 
         RowBox[{"cb4231bosc1", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Qh", "^", "2"}], "/", "4"}], "+", 
             RowBox[{"p", "^", "2"}]}], ")"}], ",", 
           RowBox[{"x", "+", 
            RowBox[{"I", "*", "y"}]}]}], "]"}], "*", 
         RowBox[{"cb4231bosc1", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Qh", "^", "2"}], "/", "4"}], "+", 
             RowBox[{"p", "^", "2"}]}], ")"}], ",", 
           RowBox[{"Conjugate", "[", 
            RowBox[{"x", "+", 
             RowBox[{"I", "*", "y"}]}], "]"}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", 
          RowBox[{"1", "-", 
           RowBox[{"Sqrt", "[", 
            RowBox[{"1", "-", 
             RowBox[{"eps", "^", "2"}]}], "]"}]}], ",", "eps"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"y", ",", 
          RowBox[{"Sqrt", "[", 
           RowBox[{
            RowBox[{"eps", "^", "2"}], "-", 
            RowBox[{"x", "^", "2"}]}], "]"}], ",", 
          RowBox[{"Sqrt", "[", 
           RowBox[{"1", "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", "x"}], ")"}], "^", "2"}]}], "]"}]}], "}"}], 
        ",", 
        RowBox[{"AccuracyGoal", "\[Rule]", "Infinity"}], ",", 
        RowBox[{"PrecisionGoal", "\[Rule]", "precgoal"}], ",", 
        RowBox[{"MinRecursion", "\[Rule]", "minrec"}], ",", 
        RowBox[{"WorkingPrecision", "\[Rule]", "wprec"}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"myzregion3and2ch4213", "[", 
      RowBox[{
       RowBox[{"P_", "?", "NumericQ"}], ",", 
       RowBox[{"p_", "?", "NumericQ"}]}], "]"}], ":=", 
     RowBox[{"2", "*", 
      RowBox[{"NIntegrate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"cb4213bosc25", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Q", "^", "2"}], "/", "4"}], "+", 
             RowBox[{"P", "^", "2"}]}], ")"}], ",", 
           RowBox[{"x", "+", 
            RowBox[{"I", "*", "y"}]}]}], "]"}], "*", 
         RowBox[{"cb4213bosc25", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Q", "^", "2"}], "/", "4"}], "+", 
             RowBox[{"P", "^", "2"}]}], ")"}], ",", 
           RowBox[{"Conjugate", "[", 
            RowBox[{"x", "+", 
             RowBox[{"I", "*", "y"}]}], "]"}]}], "]"}], "*", 
         RowBox[{"cb4213bosc1", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Qh", "^", "2"}], "/", "4"}], "+", 
             RowBox[{"p", "^", "2"}]}], ")"}], ",", 
           RowBox[{"x", "+", 
            RowBox[{"I", "*", "y"}]}]}], "]"}], "*", 
         RowBox[{"cb4213bosc1", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Qh", "^", "2"}], "/", "4"}], "+", 
             RowBox[{"p", "^", "2"}]}], ")"}], ",", 
           RowBox[{"Conjugate", "[", 
            RowBox[{"x", "+", 
             RowBox[{"I", "*", "y"}]}], "]"}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", 
          RowBox[{"1", "-", 
           RowBox[{"Sqrt", "[", 
            RowBox[{"1", "-", 
             RowBox[{"eps", "^", "2"}]}], "]"}]}], ",", "eps"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"y", ",", 
          RowBox[{"Sqrt", "[", 
           RowBox[{
            RowBox[{"eps", "^", "2"}], "-", 
            RowBox[{"x", "^", "2"}]}], "]"}], ",", 
          RowBox[{"Sqrt", "[", 
           RowBox[{"1", "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", "x"}], ")"}], "^", "2"}]}], "]"}]}], "}"}], 
        ",", 
        RowBox[{"AccuracyGoal", "\[Rule]", "Infinity"}], ",", 
        RowBox[{"PrecisionGoal", "\[Rule]", "precgoal"}], ",", 
        RowBox[{"MinRecursion", "\[Rule]", "minrec"}], ",", 
        RowBox[{"WorkingPrecision", "\[Rule]", "wprec"}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"NLO", " ", "coeff", " ", "of", " ", "conformal", " ", "blocks"}],
     "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"myc1h", "[", 
      RowBox[{"h4_", ",", "h3_", ",", "h2_", ",", "h1_", ",", "h_"}], "]"}], ":=", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"h", "-", "h1", "+", "h2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"h", "+", "h3", "-", "h4"}], ")"}]}], 
      RowBox[{"2", " ", "h"}]]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"region", " ", "4"}], ",", " ", 
     RowBox[{
      RowBox[{"LO", " ", "and", " ", "NLO", " ", "z"}], "-", 
      RowBox[{"integrations", " ", 
       RowBox[{"(", 
        RowBox[{"which", " ", 
         RowBox[{"don", "'"}], "t", " ", "depend", " ", "on", " ", "w_i"}], 
        ")"}]}]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"myzregion4LO", "[", 
      RowBox[{
       RowBox[{"P_", "?", "NumericQ"}], ",", 
       RowBox[{"p_", "?", "NumericQ"}]}], "]"}], ":=", 
     RowBox[{"NIntegrate", "[", 
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox["x", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["p", "2"], "+", 
            SuperscriptBox["P", "2"]}], ")"}]}]], " ", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["eps", "2"], "-", 
          SuperscriptBox["x", "2"]}]], " ", 
        RowBox[{"Hypergeometric2F1", "[", 
         RowBox[{
          FractionBox["1", "2"], ",", 
          RowBox[{"1", "-", 
           SuperscriptBox["p", "2"], "-", 
           SuperscriptBox["P", "2"]}], ",", 
          FractionBox["3", "2"], ",", 
          RowBox[{"1", "-", 
           FractionBox[
            SuperscriptBox["eps", "2"], 
            SuperscriptBox["x", "2"]]}]}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", 
         RowBox[{"1", "-", 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["eps", "2"]}]]}], ",", "eps"}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "Infinity"}], ",", 
       RowBox[{"PrecisionGoal", "\[Rule]", "precgoal"}], ",", 
       RowBox[{"MinRecursion", "\[Rule]", "minrec"}], ",", 
       RowBox[{"WorkingPrecision", "\[Rule]", "wprec"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"myzregion4NLO", "[", 
      RowBox[{
       RowBox[{"P_", "?", "NumericQ"}], ",", 
       RowBox[{"p_", "?", "NumericQ"}]}], "]"}], ":=", 
     RowBox[{"NIntegrate", "[", 
      RowBox[{
       RowBox[{"4", " ", 
        SuperscriptBox["x", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["p", "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["P", "2"]}]}]], " ", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["eps", "2"], "-", 
          SuperscriptBox["x", "2"]}]], " ", 
        RowBox[{"Hypergeometric2F1", "[", 
         RowBox[{
          FractionBox["1", "2"], ",", 
          RowBox[{"1", "-", 
           SuperscriptBox["p", "2"], "-", 
           SuperscriptBox["P", "2"]}], ",", 
          FractionBox["3", "2"], ",", 
          RowBox[{"1", "-", 
           FractionBox[
            SuperscriptBox["eps", "2"], 
            SuperscriptBox["x", "2"]]}]}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", 
         RowBox[{"1", "-", 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["eps", "2"]}]]}], ",", "eps"}], "}"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "Infinity"}], ",", 
       RowBox[{"PrecisionGoal", "\[Rule]", "precgoal"}], ",", 
       RowBox[{"MinRecursion", "\[Rule]", "minrec"}], ",", 
       RowBox[{"WorkingPrecision", "\[Rule]", "wprec"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"region", " ", "4"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"myzregion4ch4321", "[", 
      RowBox[{
       RowBox[{"P_", "?", "NumericQ"}], ",", 
       RowBox[{"p_", "?", "NumericQ"}]}], "]"}], ":=", 
     RowBox[{
      RowBox[{"myzregion4LO", "[", 
       RowBox[{"P", ",", "p"}], "]"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"myc1h", "[", 
          RowBox[{"h4", ",", "h3", ",", "h2", ",", "h1", ",", 
           RowBox[{"1", "+", 
            RowBox[{"P", "^", "2"}]}]}], "]"}], "+", 
         RowBox[{"myc1h", "[", 
          RowBox[{"hh4", ",", "hh3", ",", "hh2", ",", "hh1", ",", 
           RowBox[{"p", "^", "2"}]}], "]"}]}], ")"}], "*", 
       RowBox[{"myzregion4NLO", "[", 
        RowBox[{"P", ",", "p"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"myzregion4ch4312", "[", 
      RowBox[{
       RowBox[{"P_", "?", "NumericQ"}], ",", 
       RowBox[{"p_", "?", "NumericQ"}]}], "]"}], ":=", 
     RowBox[{
      RowBox[{"myzregion4LO", "[", 
       RowBox[{"P", ",", "p"}], "]"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"myc1h", "[", 
          RowBox[{"h4", ",", "h3", ",", "h1", ",", "h2", ",", 
           RowBox[{"1", "+", 
            RowBox[{"P", "^", "2"}]}]}], "]"}], "+", 
         RowBox[{"myc1h", "[", 
          RowBox[{"hh4", ",", "hh3", ",", "hh1", ",", "hh2", ",", 
           RowBox[{"p", "^", "2"}]}], "]"}]}], ")"}], "*", 
       RowBox[{"myzregion4NLO", "[", 
        RowBox[{"P", ",", "p"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"myzregion4ch4123", "[", 
      RowBox[{
       RowBox[{"P_", "?", "NumericQ"}], ",", 
       RowBox[{"p_", "?", "NumericQ"}]}], "]"}], ":=", 
     RowBox[{
      RowBox[{"myzregion4LO", "[", 
       RowBox[{"P", ",", "p"}], "]"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"myc1h", "[", 
          RowBox[{"h4", ",", "h1", ",", "h2", ",", "h3", ",", 
           RowBox[{"1", "+", 
            RowBox[{"P", "^", "2"}]}]}], "]"}], "+", 
         RowBox[{"myc1h", "[", 
          RowBox[{"hh4", ",", "hh1", ",", "hh2", ",", "hh3", ",", 
           RowBox[{"p", "^", "2"}]}], "]"}]}], ")"}], "*", 
       RowBox[{"myzregion4NLO", "[", 
        RowBox[{"P", ",", "p"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"myzregion4ch4132", "[", 
      RowBox[{
       RowBox[{"P_", "?", "NumericQ"}], ",", 
       RowBox[{"p_", "?", "NumericQ"}]}], "]"}], ":=", 
     RowBox[{
      RowBox[{"myzregion4LO", "[", 
       RowBox[{"P", ",", "p"}], "]"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"myc1h", "[", 
          RowBox[{"h4", ",", "h1", ",", "h3", ",", "h2", ",", 
           RowBox[{"1", "+", 
            RowBox[{"P", "^", "2"}]}]}], "]"}], "+", 
         RowBox[{"myc1h", "[", 
          RowBox[{"hh4", ",", "hh1", ",", "hh3", ",", "hh2", ",", 
           RowBox[{"p", "^", "2"}]}], "]"}]}], ")"}], "*", 
       RowBox[{"myzregion4NLO", "[", 
        RowBox[{"P", ",", "p"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"myzregion4ch4231", "[", 
      RowBox[{
       RowBox[{"P_", "?", "NumericQ"}], ",", 
       RowBox[{"p_", "?", "NumericQ"}]}], "]"}], ":=", 
     RowBox[{
      RowBox[{"myzregion4LO", "[", 
       RowBox[{"P", ",", "p"}], "]"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"myc1h", "[", 
          RowBox[{"h4", ",", "h2", ",", "h3", ",", "h1", ",", 
           RowBox[{"1", "+", 
            RowBox[{"P", "^", "2"}]}]}], "]"}], "+", 
         RowBox[{"myc1h", "[", 
          RowBox[{"hh4", ",", "hh2", ",", "hh3", ",", "hh1", ",", 
           RowBox[{"p", "^", "2"}]}], "]"}]}], ")"}], "*", 
       RowBox[{"myzregion4NLO", "[", 
        RowBox[{"P", ",", "p"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"myzregion4ch4213", "[", 
      RowBox[{
       RowBox[{"P_", "?", "NumericQ"}], ",", 
       RowBox[{"p_", "?", "NumericQ"}]}], "]"}], ":=", 
     RowBox[{
      RowBox[{"myzregion4LO", "[", 
       RowBox[{"P", ",", "p"}], "]"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"myc1h", "[", 
          RowBox[{"h4", ",", "h2", ",", "h1", ",", "h3", ",", 
           RowBox[{"1", "+", 
            RowBox[{"P", "^", "2"}]}]}], "]"}], "+", 
         RowBox[{"myc1h", "[", 
          RowBox[{"hh4", ",", "hh2", ",", "hh1", ",", "hh3", ",", 
           RowBox[{"p", "^", "2"}]}], "]"}]}], ")"}], "*", 
       RowBox[{"myzregion4NLO", "[", 
        RowBox[{"P", ",", "p"}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.884709640151105*^9, 3.884709756685451*^9}, {
   3.884709789611643*^9, 3.884709814004176*^9}, {3.884709892281749*^9, 
   3.884709892290268*^9}, 3.88471002537514*^9, {3.884710152261921*^9, 
   3.884710155718875*^9}, {3.8847108523415003`*^9, 3.884710943450851*^9}, {
   3.884711125493977*^9, 3.8847111498334913`*^9}, {3.884711188576033*^9, 
   3.884711340180974*^9}, {3.884711373852844*^9, 3.884711388916993*^9}, {
   3.884711765359313*^9, 3.884711765643334*^9}, {3.884716541338966*^9, 
   3.8847165448224916`*^9}, {3.884716686894116*^9, 3.884716691769294*^9}},
 CellLabel->
  "In[255]:=",ExpressionUUID->"6ab9a53f-5c96-4590-b95f-7f2d81da9f16"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"combine", " ", "regions", " ", "1"}], ",", "2", ",", "3", ",", 
    RowBox[{"4.", " ", "Do", " ", "integral", " ", "over", " ", "Ph", " ", 
     RowBox[{"(", 
      RowBox[{"c", "=", 
       RowBox[{"1", " ", "Liouville"}]}], ")"}]}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"myregions1to4Phintegralch4321", "[", 
      RowBox[{"P_", "?", "NumericQ"}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"res", "=", "0"}], ",", 
         RowBox[{"dpts", "=", 
          RowBox[{"{", "}"}]}], ",", "interp", ",", 
         RowBox[{"Phmax", "=", "PHmax"}], ",", 
         RowBox[{"npts", "=", "70"}]}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{
         "knowing", " ", "that", " ", "the", " ", "answer", " ", "for", " ", 
          "the", " ", "Ph", " ", "integral", " ", "is", " ", "real"}], ",", 
         " ", 
         RowBox[{
         "just", " ", "do", " ", "the", " ", "real", " ", "part", " ", "from",
           " ", "0", " ", 
          RowBox[{"to", "\\", "infty"}], " ", "times", " ", "2"}]}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"dpts", "=", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"Ph", ",", 
             RowBox[{
              RowBox[{"myCleq1", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "I"}], "*", "w1"}], ",", 
                RowBox[{
                 RowBox[{"-", "I"}], "*", "w2"}], ",", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"Ph", "+", 
                   RowBox[{"I", "*", "epsC"}]}], ")"}], "//", "N"}]}], "]"}], 
              "*", 
              RowBox[{"myCleq1", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "I"}], "*", "w3"}], ",", 
                RowBox[{
                 RowBox[{"-", "I"}], "*", "w4"}], ",", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"Ph", "+", 
                   RowBox[{"I", "*", "epsC"}]}], ")"}], "//", "N"}]}], "]"}], 
              "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"myzregion1ch4321", "[", 
                 RowBox[{"P", ",", 
                  RowBox[{"Ph", "+", 
                   RowBox[{"I", "*", "epsC"}]}]}], "]"}], "+", 
                RowBox[{"myzregion3and2ch4321", "[", 
                 RowBox[{"P", ",", 
                  RowBox[{"Ph", "+", 
                   RowBox[{"I", "*", "epsC"}]}]}], "]"}], "+", 
                RowBox[{"myzregion4ch4321", "[", 
                 RowBox[{"P", ",", 
                  RowBox[{"Ph", "+", 
                   RowBox[{"I", "*", "epsC"}]}]}], "]"}]}], ")"}]}]}], "}"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{"Ph", ",", "0", ",", 
             RowBox[{"Phmax", "+", 
              RowBox[{"1", "/", "10000"}]}], ",", 
             RowBox[{"Phmax", "/", "npts"}]}], "}"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"interp", "=", 
         RowBox[{"Interpolation", "[", 
          RowBox[{"Re", "[", "dpts", "]"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"res", "=", 
         RowBox[{"2", "*", 
          RowBox[{"Integrate", "[", 
           RowBox[{
            RowBox[{"interp", "[", "Ph", "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"Ph", ",", "0", ",", "Phmax"}], "}"}]}], "]"}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
          RowBox[{"Print", "[", 
           RowBox[{"Show", "[", 
            RowBox[{
             RowBox[{"Plot", "[", 
              RowBox[{
               RowBox[{"interp", "[", "Ph", "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"Ph", ",", "0", ",", "Phmax"}], "}"}], ",", 
               RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], ",", 
             RowBox[{"ListPlot", "[", 
              RowBox[{
               RowBox[{"Re", "[", "dpts", "]"}], ",", 
               RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], ",", 
             RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], "]"}], ";"}], 
         "*)"}], "\[IndentingNewLine]", 
        RowBox[{"Return", "[", "res", "]"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"myregions1to4Phintegralch4312", "[", 
      RowBox[{"P_", "?", "NumericQ"}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"res", "=", "0"}], ",", 
         RowBox[{"dpts", "=", 
          RowBox[{"{", "}"}]}], ",", "interp", ",", 
         RowBox[{"Phmax", "=", "PHmax"}], ",", 
         RowBox[{"npts", "=", "70"}]}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{
         "knowing", " ", "that", " ", "the", " ", "answer", " ", "for", " ", 
          "the", " ", "Ph", " ", "integral", " ", "is", " ", "real"}], ",", 
         " ", 
         RowBox[{
         "just", " ", "do", " ", "the", " ", "real", " ", "part", " ", "from",
           " ", "0", " ", 
          RowBox[{"to", "\\", "infty"}], " ", "times", " ", "2"}]}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"dpts", "=", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"Ph", ",", 
             RowBox[{
              RowBox[{"myCleq1", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "I"}], "*", "w2"}], ",", 
                RowBox[{
                 RowBox[{"-", "I"}], "*", "w1"}], ",", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"Ph", "+", 
                   RowBox[{"I", "*", "epsC"}]}], ")"}], "//", "N"}]}], "]"}], 
              "*", 
              RowBox[{"myCleq1", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "I"}], "*", "w3"}], ",", 
                RowBox[{
                 RowBox[{"-", "I"}], "*", "w4"}], ",", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"Ph", "+", 
                   RowBox[{"I", "*", "epsC"}]}], ")"}], "//", "N"}]}], "]"}], 
              "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"myzregion1ch4312", "[", 
                 RowBox[{"P", ",", 
                  RowBox[{"Ph", "+", 
                   RowBox[{"I", "*", "epsC"}]}]}], "]"}], "+", 
                RowBox[{"myzregion3and2ch4312", "[", 
                 RowBox[{"P", ",", 
                  RowBox[{"Ph", "+", 
                   RowBox[{"I", "*", "epsC"}]}]}], "]"}], "+", 
                RowBox[{"myzregion4ch4312", "[", 
                 RowBox[{"P", ",", 
                  RowBox[{"Ph", "+", 
                   RowBox[{"I", "*", "epsC"}]}]}], "]"}]}], ")"}]}]}], "}"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{"Ph", ",", "0", ",", 
             RowBox[{"Phmax", "+", 
              RowBox[{"1", "/", "10000"}]}], ",", 
             RowBox[{"Phmax", "/", "npts"}]}], "}"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"interp", "=", 
         RowBox[{"Interpolation", "[", 
          RowBox[{"Re", "[", "dpts", "]"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"res", "=", 
         RowBox[{"2", "*", 
          RowBox[{"Integrate", "[", 
           RowBox[{
            RowBox[{"interp", "[", "Ph", "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"Ph", ",", "0", ",", "Phmax"}], "}"}]}], "]"}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
          RowBox[{"Print", "[", 
           RowBox[{"Show", "[", 
            RowBox[{
             RowBox[{"Plot", "[", 
              RowBox[{
               RowBox[{"interp", "[", "Ph", "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"Ph", ",", "0", ",", "Phmax"}], "}"}], ",", 
               RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], ",", 
             RowBox[{"ListPlot", "[", 
              RowBox[{
               RowBox[{"Re", "[", "dpts", "]"}], ",", 
               RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], ",", 
             RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], "]"}], ";"}], 
         "*)"}], "\[IndentingNewLine]", 
        RowBox[{"Return", "[", "res", "]"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"myregions1to4Phintegralch4123", "[", 
      RowBox[{"P_", "?", "NumericQ"}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"res", "=", "0"}], ",", 
         RowBox[{"dpts", "=", 
          RowBox[{"{", "}"}]}], ",", "interp", ",", 
         RowBox[{"Phmax", "=", "PHmax"}], ",", 
         RowBox[{"npts", "=", "70"}]}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{
         "knowing", " ", "that", " ", "the", " ", "answer", " ", "for", " ", 
          "the", " ", "Ph", " ", "integral", " ", "is", " ", "real"}], ",", 
         " ", 
         RowBox[{
         "just", " ", "do", " ", "the", " ", "real", " ", "part", " ", "from",
           " ", "0", " ", 
          RowBox[{"to", "\\", "infty"}], " ", "times", " ", "2"}]}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"dpts", "=", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"Ph", ",", 
             RowBox[{
              RowBox[{"myCleq1", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "I"}], "*", "w3"}], ",", 
                RowBox[{
                 RowBox[{"-", "I"}], "*", "w2"}], ",", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"Ph", "+", 
                   RowBox[{"I", "*", "epsC"}]}], ")"}], "//", "N"}]}], "]"}], 
              "*", 
              RowBox[{"myCleq1", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "I"}], "*", "w1"}], ",", 
                RowBox[{
                 RowBox[{"-", "I"}], "*", "w4"}], ",", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"Ph", "+", 
                   RowBox[{"I", "*", "epsC"}]}], ")"}], "//", "N"}]}], "]"}], 
              "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"myzregion1ch4123", "[", 
                 RowBox[{"P", ",", 
                  RowBox[{"Ph", "+", 
                   RowBox[{"I", "*", "epsC"}]}]}], "]"}], "+", 
                RowBox[{"myzregion3and2ch4123", "[", 
                 RowBox[{"P", ",", 
                  RowBox[{"Ph", "+", 
                   RowBox[{"I", "*", "epsC"}]}]}], "]"}], "+", 
                RowBox[{"myzregion4ch4123", "[", 
                 RowBox[{"P", ",", 
                  RowBox[{"Ph", "+", 
                   RowBox[{"I", "*", "epsC"}]}]}], "]"}]}], ")"}]}]}], "}"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{"Ph", ",", "0", ",", 
             RowBox[{"Phmax", "+", 
              RowBox[{"1", "/", "10000"}]}], ",", 
             RowBox[{"Phmax", "/", "npts"}]}], "}"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"interp", "=", 
         RowBox[{"Interpolation", "[", 
          RowBox[{"Re", "[", "dpts", "]"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"res", "=", 
         RowBox[{"2", "*", 
          RowBox[{"Integrate", "[", 
           RowBox[{
            RowBox[{"interp", "[", "Ph", "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"Ph", ",", "0", ",", "Phmax"}], "}"}]}], "]"}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
          RowBox[{"Print", "[", 
           RowBox[{"Show", "[", 
            RowBox[{
             RowBox[{"Plot", "[", 
              RowBox[{
               RowBox[{"interp", "[", "Ph", "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"Ph", ",", "0", ",", "Phmax"}], "}"}], ",", 
               RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], ",", 
             RowBox[{"ListPlot", "[", 
              RowBox[{
               RowBox[{"Re", "[", "dpts", "]"}], ",", 
               RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], ",", 
             RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], "]"}], ";"}], 
         "*)"}], "\[IndentingNewLine]", 
        RowBox[{"Return", "[", "res", "]"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"myregions1to4Phintegralch4132", "[", 
      RowBox[{"P_", "?", "NumericQ"}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"res", "=", "0"}], ",", 
         RowBox[{"dpts", "=", 
          RowBox[{"{", "}"}]}], ",", "interp", ",", 
         RowBox[{"Phmax", "=", "PHmax"}], ",", 
         RowBox[{"npts", "=", "70"}]}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{
         "knowing", " ", "that", " ", "the", " ", "answer", " ", "for", " ", 
          "the", " ", "Ph", " ", "integral", " ", "is", " ", "real"}], ",", 
         " ", 
         RowBox[{
         "just", " ", "do", " ", "the", " ", "real", " ", "part", " ", "from",
           " ", "0", " ", 
          RowBox[{"to", "\\", "infty"}], " ", "times", " ", "2"}]}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"dpts", "=", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"Ph", ",", 
             RowBox[{
              RowBox[{"myCleq1", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "I"}], "*", "w2"}], ",", 
                RowBox[{
                 RowBox[{"-", "I"}], "*", "w3"}], ",", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"Ph", "+", 
                   RowBox[{"I", "*", "epsC"}]}], ")"}], "//", "N"}]}], "]"}], 
              "*", 
              RowBox[{"myCleq1", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "I"}], "*", "w1"}], ",", 
                RowBox[{
                 RowBox[{"-", "I"}], "*", "w4"}], ",", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"Ph", "+", 
                   RowBox[{"I", "*", "epsC"}]}], ")"}], "//", "N"}]}], "]"}], 
              "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"myzregion1ch4132", "[", 
                 RowBox[{"P", ",", 
                  RowBox[{"Ph", "+", 
                   RowBox[{"I", "*", "epsC"}]}]}], "]"}], "+", 
                RowBox[{"myzregion3and2ch4132", "[", 
                 RowBox[{"P", ",", 
                  RowBox[{"Ph", "+", 
                   RowBox[{"I", "*", "epsC"}]}]}], "]"}], "+", 
                RowBox[{"myzregion4ch4132", "[", 
                 RowBox[{"P", ",", 
                  RowBox[{"Ph", "+", 
                   RowBox[{"I", "*", "epsC"}]}]}], "]"}]}], ")"}]}]}], "}"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{"Ph", ",", "0", ",", 
             RowBox[{"Phmax", "+", 
              RowBox[{"1", "/", "10000"}]}], ",", 
             RowBox[{"Phmax", "/", "npts"}]}], "}"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"interp", "=", 
         RowBox[{"Interpolation", "[", 
          RowBox[{"Re", "[", "dpts", "]"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"res", "=", 
         RowBox[{"2", "*", 
          RowBox[{"Integrate", "[", 
           RowBox[{
            RowBox[{"interp", "[", "Ph", "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"Ph", ",", "0", ",", "Phmax"}], "}"}]}], "]"}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
          RowBox[{"Print", "[", 
           RowBox[{"Show", "[", 
            RowBox[{
             RowBox[{"Plot", "[", 
              RowBox[{
               RowBox[{"interp", "[", "Ph", "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"Ph", ",", "0", ",", "Phmax"}], "}"}], ",", 
               RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], ",", 
             RowBox[{"ListPlot", "[", 
              RowBox[{
               RowBox[{"Re", "[", "dpts", "]"}], ",", 
               RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], ",", 
             RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], "]"}], ";"}], 
         "*)"}], "\[IndentingNewLine]", 
        RowBox[{"Return", "[", "res", "]"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"myregions1to4Phintegralch4231", "[", 
      RowBox[{"P_", "?", "NumericQ"}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"res", "=", "0"}], ",", 
         RowBox[{"dpts", "=", 
          RowBox[{"{", "}"}]}], ",", "interp", ",", 
         RowBox[{"Phmax", "=", "PHmax"}], ",", 
         RowBox[{"npts", "=", "70"}]}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{
         "knowing", " ", "that", " ", "the", " ", "answer", " ", "for", " ", 
          "the", " ", "Ph", " ", "integral", " ", "is", " ", "real"}], ",", 
         " ", 
         RowBox[{
         "just", " ", "do", " ", "the", " ", "real", " ", "part", " ", "from",
           " ", "0", " ", 
          RowBox[{"to", "\\", "infty"}], " ", "times", " ", "2"}]}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"dpts", "=", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"Ph", ",", 
             RowBox[{
              RowBox[{"myCleq1", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "I"}], "*", "w1"}], ",", 
                RowBox[{
                 RowBox[{"-", "I"}], "*", "w3"}], ",", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"Ph", "+", 
                   RowBox[{"I", "*", "epsC"}]}], ")"}], "//", "N"}]}], "]"}], 
              "*", 
              RowBox[{"myCleq1", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "I"}], "*", "w2"}], ",", 
                RowBox[{
                 RowBox[{"-", "I"}], "*", "w4"}], ",", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"Ph", "+", 
                   RowBox[{"I", "*", "epsC"}]}], ")"}], "//", "N"}]}], "]"}], 
              "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"myzregion1ch4231", "[", 
                 RowBox[{"P", ",", 
                  RowBox[{"Ph", "+", 
                   RowBox[{"I", "*", "epsC"}]}]}], "]"}], "+", 
                RowBox[{"myzregion3and2ch4231", "[", 
                 RowBox[{"P", ",", 
                  RowBox[{"Ph", "+", 
                   RowBox[{"I", "*", "epsC"}]}]}], "]"}], "+", 
                RowBox[{"myzregion4ch4231", "[", 
                 RowBox[{"P", ",", 
                  RowBox[{"Ph", "+", 
                   RowBox[{"I", "*", "epsC"}]}]}], "]"}]}], ")"}]}]}], "}"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{"Ph", ",", "0", ",", 
             RowBox[{"Phmax", "+", 
              RowBox[{"1", "/", "10000"}]}], ",", 
             RowBox[{"Phmax", "/", "npts"}]}], "}"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"interp", "=", 
         RowBox[{"Interpolation", "[", 
          RowBox[{"Re", "[", "dpts", "]"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"res", "=", 
         RowBox[{"2", "*", 
          RowBox[{"Integrate", "[", 
           RowBox[{
            RowBox[{"interp", "[", "Ph", "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"Ph", ",", "0", ",", "Phmax"}], "}"}]}], "]"}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
          RowBox[{"Print", "[", 
           RowBox[{"Show", "[", 
            RowBox[{
             RowBox[{"Plot", "[", 
              RowBox[{
               RowBox[{"interp", "[", "Ph", "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"Ph", ",", "0", ",", "Phmax"}], "}"}], ",", 
               RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], ",", 
             RowBox[{"ListPlot", "[", 
              RowBox[{
               RowBox[{"Re", "[", "dpts", "]"}], ",", 
               RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], ",", 
             RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], "]"}], ";"}], 
         "*)"}], "\[IndentingNewLine]", 
        RowBox[{"Return", "[", "res", "]"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"myregions1to4Phintegralch4213", "[", 
      RowBox[{"P_", "?", "NumericQ"}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"res", "=", "0"}], ",", 
         RowBox[{"dpts", "=", 
          RowBox[{"{", "}"}]}], ",", "interp", ",", 
         RowBox[{"Phmax", "=", "PHmax"}], ",", 
         RowBox[{"npts", "=", "70"}]}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{
         "knowing", " ", "that", " ", "the", " ", "answer", " ", "for", " ", 
          "the", " ", "Ph", " ", "integral", " ", "is", " ", "real"}], ",", 
         " ", 
         RowBox[{
         "just", " ", "do", " ", "the", " ", "real", " ", "part", " ", "from",
           " ", "0", " ", 
          RowBox[{"to", "\\", "infty"}], " ", "times", " ", "2"}]}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"dpts", "=", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"Ph", ",", 
             RowBox[{
              RowBox[{"myCleq1", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "I"}], "*", "w3"}], ",", 
                RowBox[{
                 RowBox[{"-", "I"}], "*", "w1"}], ",", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"Ph", "+", 
                   RowBox[{"I", "*", "epsC"}]}], ")"}], "//", "N"}]}], "]"}], 
              "*", 
              RowBox[{"myCleq1", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "I"}], "*", "w2"}], ",", 
                RowBox[{
                 RowBox[{"-", "I"}], "*", "w4"}], ",", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"Ph", "+", 
                   RowBox[{"I", "*", "epsC"}]}], ")"}], "//", "N"}]}], "]"}], 
              "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"myzregion1ch4213", "[", 
                 RowBox[{"P", ",", 
                  RowBox[{"Ph", "+", 
                   RowBox[{"I", "*", "epsC"}]}]}], "]"}], "+", 
                RowBox[{"myzregion3and2ch4213", "[", 
                 RowBox[{"P", ",", 
                  RowBox[{"Ph", "+", 
                   RowBox[{"I", "*", "epsC"}]}]}], "]"}], "+", 
                RowBox[{"myzregion4ch4213", "[", 
                 RowBox[{"P", ",", 
                  RowBox[{"Ph", "+", 
                   RowBox[{"I", "*", "epsC"}]}]}], "]"}]}], ")"}]}]}], "}"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{"Ph", ",", "0", ",", 
             RowBox[{"Phmax", "+", 
              RowBox[{"1", "/", "10000"}]}], ",", 
             RowBox[{"Phmax", "/", "npts"}]}], "}"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"interp", "=", 
         RowBox[{"Interpolation", "[", 
          RowBox[{"Re", "[", "dpts", "]"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"res", "=", 
         RowBox[{"2", "*", 
          RowBox[{"Integrate", "[", 
           RowBox[{
            RowBox[{"interp", "[", "Ph", "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"Ph", ",", "0", ",", "Phmax"}], "}"}]}], "]"}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
          RowBox[{"Print", "[", 
           RowBox[{"Show", "[", 
            RowBox[{
             RowBox[{"Plot", "[", 
              RowBox[{
               RowBox[{"interp", "[", "Ph", "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"Ph", ",", "0", ",", "Phmax"}], "}"}], ",", 
               RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], ",", 
             RowBox[{"ListPlot", "[", 
              RowBox[{
               RowBox[{"Re", "[", "dpts", "]"}], ",", 
               RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], ",", 
             RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], "]"}], ";"}], 
         "*)"}], "\[IndentingNewLine]", 
        RowBox[{"Return", "[", "res", "]"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.884711010933408*^9, 3.884711050749748*^9}, {
  3.884711410525881*^9, 3.8847114125718327`*^9}, {3.884711487457515*^9, 
  3.884711487957293*^9}, {3.884711533419825*^9, 3.884711542770567*^9}, {
  3.8847115754971437`*^9, 3.884711576590542*^9}, {3.884711608692318*^9, 
  3.884711773255389*^9}},
 CellLabel->
  "In[276]:=",ExpressionUUID->"07c6577b-1167-4d50-b0e8-057b091f50e8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"region", " ", "5"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"myzregion5LO", "[", 
      RowBox[{
       RowBox[{"P_", "?", "NumericQ"}], ",", 
       RowBox[{"p_", "?", "NumericQ"}]}], "]"}], ":=", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["2", 
          RowBox[{
           FractionBox["3", "2"], "+", 
           SuperscriptBox["p", "2"], "+", 
           SuperscriptBox["P", "2"]}]], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["eps", "2"]}]]}], ")"}], 
          RowBox[{
           FractionBox["1", "2"], "+", 
           SuperscriptBox["p", "2"], "+", 
           SuperscriptBox["P", "2"]}]]}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["p", "2"], "+", 
             SuperscriptBox["P", "2"]}], ")"}], "2"]}]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["eps", "2"]}]]}], ")"}], 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["p", "2"], "+", 
             SuperscriptBox["P", "2"]}], ")"}]}]], " ", 
         SqrtBox["\[Pi]"], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["1", "2"], "-", 
           SuperscriptBox["p", "2"], "-", 
           SuperscriptBox["P", "2"]}], "]"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["p", "2"], "+", 
           SuperscriptBox["P", "2"]}], ")"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{"1", "-", 
           SuperscriptBox["p", "2"], "-", 
           SuperscriptBox["P", "2"]}], "]"}]}]]}], ")"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"myzregion5NLO", "[", 
      RowBox[{
       RowBox[{"P_", "?", "NumericQ"}], ",", 
       RowBox[{"p_", "?", "NumericQ"}]}], "]"}], ":=", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["2", 
          RowBox[{
           FractionBox["5", "2"], "+", 
           SuperscriptBox["p", "2"], "+", 
           SuperscriptBox["P", "2"]}]], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["eps", "2"]}]]}], ")"}], 
          RowBox[{
           FractionBox["3", "2"], "+", 
           SuperscriptBox["p", "2"], "+", 
           SuperscriptBox["P", "2"]}]]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["p", "2"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["P", "2"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["p", "2"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["P", "2"]}]}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["eps", "2"]}]]}], ")"}], 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["p", "2"], "+", 
              SuperscriptBox["P", "2"]}], ")"}]}]}]], " ", 
         SqrtBox["\[Pi]"], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "2"]}], "-", 
           SuperscriptBox["p", "2"], "-", 
           SuperscriptBox["P", "2"]}], "]"}]}], 
        RowBox[{"Gamma", "[", 
         RowBox[{"1", "-", 
          SuperscriptBox["p", "2"], "-", 
          SuperscriptBox["P", "2"]}], "]"}]]}], ")"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"myzregion5otherRegulators", "[", 
      RowBox[{
       RowBox[{"P_", "?", "NumericQ"}], ",", 
       RowBox[{"p_", "?", "NumericQ"}]}], "]"}], ":=", 
     RowBox[{
      FractionBox["1", "2"], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["p", "2"], "+", 
           SuperscriptBox["P", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{
             SuperscriptBox["2", 
              RowBox[{
               FractionBox["9", "2"], "+", 
               SuperscriptBox["p", "2"], "+", 
               SuperscriptBox["P", "2"]}]], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                SqrtBox[
                 RowBox[{"1", "-", 
                  SuperscriptBox["eps", "2"]}]]}], ")"}], 
              RowBox[{
               FractionBox["3", "2"], "+", 
               SuperscriptBox["p", "2"], "+", 
               SuperscriptBox["P", "2"]}]]}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["p", "2"]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["P", "2"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["p", "2"], "+", 
                   SuperscriptBox["P", "2"]}], ")"}], "2"]}]}], ")"}]}]], "-", 
           FractionBox[
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                SqrtBox[
                 RowBox[{"1", "-", 
                  SuperscriptBox["eps", "2"]}]]}], ")"}], 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["p", "2"], "+", 
                 SuperscriptBox["P", "2"]}], ")"}]}]], " ", 
             SqrtBox["\[Pi]"], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["1", "2"]}], "-", 
               SuperscriptBox["p", "2"], "-", 
               SuperscriptBox["P", "2"]}], "]"}]}], 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["p", "2"], "+", 
               SuperscriptBox["P", "2"]}], ")"}], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{"1", "-", 
               SuperscriptBox["p", "2"], "-", 
               SuperscriptBox["P", "2"]}], "]"}]}]], "-", 
           FractionBox[
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                SqrtBox[
                 RowBox[{"1", "-", 
                  SuperscriptBox["eps", "2"]}]]}], ")"}], 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["p", "2"], "+", 
                  SuperscriptBox["P", "2"]}], ")"}]}]}]], " ", 
             SqrtBox["\[Pi]"], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["1", "2"]}], "-", 
               SuperscriptBox["p", "2"], "-", 
               SuperscriptBox["P", "2"]}], "]"}]}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["p", "2"]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["P", "2"]}]}], ")"}], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{"1", "-", 
               SuperscriptBox["p", "2"], "-", 
               SuperscriptBox["P", "2"]}], "]"}]}]], "-", 
           FractionBox[
            RowBox[{"4", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                SqrtBox[
                 RowBox[{"1", "-", 
                  SuperscriptBox["eps", "2"]}]]}], ")"}], 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["p", "2"], "+", 
                  SuperscriptBox["P", "2"]}], ")"}]}]}]], " ", 
             SuperscriptBox["p", "2"], " ", 
             SqrtBox["\[Pi]"], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["1", "2"]}], "-", 
               SuperscriptBox["p", "2"], "-", 
               SuperscriptBox["P", "2"]}], "]"}]}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["p", "2"]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["P", "2"]}]}], ")"}], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{"1", "-", 
               SuperscriptBox["p", "2"], "-", 
               SuperscriptBox["P", "2"]}], "]"}]}]], "-", 
           FractionBox[
            RowBox[{"4", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                SqrtBox[
                 RowBox[{"1", "-", 
                  SuperscriptBox["eps", "2"]}]]}], ")"}], 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["p", "2"], "+", 
                  SuperscriptBox["P", "2"]}], ")"}]}]}]], " ", 
             SuperscriptBox["P", "2"], " ", 
             SqrtBox["\[Pi]"], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["1", "2"]}], "-", 
               SuperscriptBox["p", "2"], "-", 
               SuperscriptBox["P", "2"]}], "]"}]}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["p", "2"]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["P", "2"]}]}], ")"}], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{"1", "-", 
               SuperscriptBox["p", "2"], "-", 
               SuperscriptBox["P", "2"]}], "]"}]}]]}], ")"}]}], "+", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["eps", "2"]}]]}], ")"}], 
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["p", "2"], "+", 
             SuperscriptBox["P", "2"]}], ")"}]}]], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{
             SuperscriptBox["2", 
              RowBox[{
               FractionBox["5", "2"], "-", 
               SuperscriptBox["p", "2"], "-", 
               SuperscriptBox["P", "2"]}]], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                SqrtBox[
                 RowBox[{"1", "-", 
                  SuperscriptBox["eps", "2"]}]]}], ")"}], 
              RowBox[{
               FractionBox["1", "2"], "+", 
               SuperscriptBox["p", "2"], "+", 
               SuperscriptBox["P", "2"]}]]}], 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["p", "2"], "+", 
                 SuperscriptBox["P", "2"]}], ")"}], "2"]}]}]], "-", 
           FractionBox[
            RowBox[{
             SqrtBox["\[Pi]"], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{
               FractionBox["1", "2"], "+", 
               SuperscriptBox["p", "2"], "+", 
               SuperscriptBox["P", "2"]}], "]"}]}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["p", "2"], "+", 
               SuperscriptBox["P", "2"]}], ")"}], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{"1", "+", 
               SuperscriptBox["p", "2"], "+", 
               SuperscriptBox["P", "2"]}], "]"}]}]]}], ")"}]}], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SqrtBox[
              RowBox[{"1", "-", 
               SuperscriptBox["eps", "2"]}]]}], ")"}], 
           RowBox[{"3", "/", "2"}]], " ", 
          RowBox[{"(", 
           RowBox[{"1120", "+", 
            RowBox[{"56", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["eps", "2"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "13"}], "+", 
               RowBox[{"16", " ", 
                SuperscriptBox["p", "2"]}], "+", 
               RowBox[{"16", " ", 
                SuperscriptBox["P", "2"]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SqrtBox[
                 RowBox[{"1", "-", 
                  SuperscriptBox["eps", "2"]}]]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{"529", "+", 
               RowBox[{"512", " ", 
                SuperscriptBox["p", "4"]}], "-", 
               RowBox[{"1056", " ", 
                SuperscriptBox["P", "2"]}], "+", 
               RowBox[{"512", " ", 
                SuperscriptBox["P", "4"]}], "+", 
               RowBox[{"32", " ", 
                SuperscriptBox["p", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "33"}], "+", 
                  RowBox[{"32", " ", 
                   SuperscriptBox["P", "2"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}], 
         RowBox[{"420", " ", 
          SqrtBox["2"]}]], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SqrtBox[
              RowBox[{"1", "-", 
               SuperscriptBox["eps", "2"]}]]}], ")"}], 
           RowBox[{"3", "/", "2"}]], " ", 
          RowBox[{"(", 
           RowBox[{"1120", "-", 
            RowBox[{"56", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["eps", "2"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"13", "+", 
               RowBox[{"16", " ", 
                SuperscriptBox["p", "2"]}], "+", 
               RowBox[{"16", " ", 
                SuperscriptBox["P", "2"]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SqrtBox[
                 RowBox[{"1", "-", 
                  SuperscriptBox["eps", "2"]}]]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{"529", "+", 
               RowBox[{"512", " ", 
                SuperscriptBox["p", "4"]}], "+", 
               RowBox[{"1056", " ", 
                SuperscriptBox["P", "2"]}], "+", 
               RowBox[{"512", " ", 
                SuperscriptBox["P", "4"]}], "+", 
               RowBox[{"32", " ", 
                SuperscriptBox["p", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"33", "+", 
                  RowBox[{"32", " ", 
                   SuperscriptBox["P", "2"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}], 
         RowBox[{"420", " ", 
          SqrtBox["2"]}]], "+", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["eps", "2"]}]]}], ")"}], 
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["p", "2"], "+", 
             SuperscriptBox["P", "2"]}], ")"}]}]], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{
             SuperscriptBox["2", 
              RowBox[{
               FractionBox["1", "2"], "-", 
               SuperscriptBox["p", "2"], "-", 
               SuperscriptBox["P", "2"]}]], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                SqrtBox[
                 RowBox[{"1", "-", 
                  SuperscriptBox["eps", "2"]}]]}], ")"}], 
              RowBox[{
               FractionBox["3", "2"], "+", 
               SuperscriptBox["p", "2"], "+", 
               SuperscriptBox["P", "2"]}]]}], 
            RowBox[{
             RowBox[{"-", "9"}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["p", "2"], "+", 
                 SuperscriptBox["P", "2"]}], ")"}], "2"]}]}]], "+", 
           FractionBox[
            RowBox[{
             SuperscriptBox["2", 
              RowBox[{
               FractionBox["5", "2"], "-", 
               SuperscriptBox["p", "2"], "-", 
               SuperscriptBox["P", "2"]}]], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                SqrtBox[
                 RowBox[{"1", "-", 
                  SuperscriptBox["eps", "2"]}]]}], ")"}], 
              RowBox[{
               FractionBox["1", "2"], "+", 
               SuperscriptBox["p", "2"], "+", 
               SuperscriptBox["P", "2"]}]]}], 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["p", "2"], "+", 
                 SuperscriptBox["P", "2"]}], ")"}], "2"]}]}]], "-", 
           FractionBox[
            RowBox[{
             SqrtBox["\[Pi]"], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{
               FractionBox["1", "2"], "+", 
               SuperscriptBox["p", "2"], "+", 
               SuperscriptBox["P", "2"]}], "]"}]}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["p", "2"], "+", 
               SuperscriptBox["P", "2"]}], ")"}], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{"1", "+", 
               SuperscriptBox["p", "2"], "+", 
               SuperscriptBox["P", "2"]}], "]"}]}]]}], ")"}]}]}], ")"}]}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"region", " ", "5"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"myzregion5ch4321", "[", 
      RowBox[{
       RowBox[{"P_", "?", "NumericQ"}], ",", 
       RowBox[{"p_", "?", "NumericQ"}]}], "]"}], ":=", "\[IndentingNewLine]", 
     
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Re", "[", 
         RowBox[{
          RowBox[{"P", "^", "2"}], "+", 
          RowBox[{"p", "^", "2"}]}], "]"}], "<=", "0"}], ",", 
       RowBox[{"(*", 
        RowBox[{"with", " ", "regulators", " ", "subtracted"}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"myc1h", "[", 
            RowBox[{"h4", ",", "h3", ",", "h2", ",", "h1", ",", 
             RowBox[{"1", "+", 
              RowBox[{"P", "^", "2"}]}]}], "]"}], "+", 
           RowBox[{"myc1h", "[", 
            RowBox[{"hh4", ",", "hh3", ",", "hh2", ",", "hh1", ",", 
             RowBox[{"p", "^", "2"}]}], "]"}]}], ")"}], "*", 
         RowBox[{"myzregion5NLO", "[", 
          RowBox[{"P", ",", "p"}], "]"}]}], "-", 
        RowBox[{"myzregion5otherRegulators", "[", 
         RowBox[{"P", ",", "p"}], "]"}]}], "\[IndentingNewLine]", ",", 
       RowBox[{"(*", 
        RowBox[{"no", " ", "regulators"}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"myzregion5LO", "[", 
         RowBox[{"P", ",", "p"}], "]"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"myc1h", "[", 
            RowBox[{"h4", ",", "h3", ",", "h2", ",", "h1", ",", 
             RowBox[{"1", "+", 
              RowBox[{"P", "^", "2"}]}]}], "]"}], "+", 
           RowBox[{"myc1h", "[", 
            RowBox[{"hh4", ",", "hh3", ",", "hh2", ",", "hh1", ",", 
             RowBox[{"p", "^", "2"}]}], "]"}]}], ")"}], "*", 
         RowBox[{"myzregion5NLO", "[", 
          RowBox[{"P", ",", "p"}], "]"}]}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"myzregion5ch4312", "[", 
      RowBox[{
       RowBox[{"P_", "?", "NumericQ"}], ",", 
       RowBox[{"p_", "?", "NumericQ"}]}], "]"}], ":=", "\[IndentingNewLine]", 
     
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Re", "[", 
         RowBox[{
          RowBox[{"P", "^", "2"}], "+", 
          RowBox[{"p", "^", "2"}]}], "]"}], "<=", "0"}], ",", 
       RowBox[{"(*", 
        RowBox[{"with", " ", "regulators", " ", "subtracted"}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"myc1h", "[", 
            RowBox[{"h4", ",", "h3", ",", "h1", ",", "h2", ",", 
             RowBox[{"1", "+", 
              RowBox[{"P", "^", "2"}]}]}], "]"}], "+", 
           RowBox[{"myc1h", "[", 
            RowBox[{"hh4", ",", "hh3", ",", "hh1", ",", "hh2", ",", 
             RowBox[{"p", "^", "2"}]}], "]"}]}], ")"}], "*", 
         RowBox[{"myzregion5NLO", "[", 
          RowBox[{"P", ",", "p"}], "]"}]}], "-", 
        RowBox[{"myzregion5otherRegulators", "[", 
         RowBox[{"P", ",", "p"}], "]"}]}], "\[IndentingNewLine]", ",", 
       RowBox[{"(*", 
        RowBox[{"no", " ", "regulators"}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"myzregion5LO", "[", 
         RowBox[{"P", ",", "p"}], "]"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"myc1h", "[", 
            RowBox[{"h4", ",", "h3", ",", "h1", ",", "h2", ",", 
             RowBox[{"1", "+", 
              RowBox[{"P", "^", "2"}]}]}], "]"}], "+", 
           RowBox[{"myc1h", "[", 
            RowBox[{"hh4", ",", "hh3", ",", "hh1", ",", "hh2", ",", 
             RowBox[{"p", "^", "2"}]}], "]"}]}], ")"}], "*", 
         RowBox[{"myzregion5NLO", "[", 
          RowBox[{"P", ",", "p"}], "]"}]}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"myzregion5ch4123", "[", 
      RowBox[{
       RowBox[{"P_", "?", "NumericQ"}], ",", 
       RowBox[{"p_", "?", "NumericQ"}]}], "]"}], ":=", "\[IndentingNewLine]", 
     
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Re", "[", 
         RowBox[{
          RowBox[{"P", "^", "2"}], "+", 
          RowBox[{"p", "^", "2"}]}], "]"}], "<=", "0"}], ",", 
       RowBox[{"(*", 
        RowBox[{"with", " ", "regulators", " ", "subtracted"}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"myc1h", "[", 
            RowBox[{"h4", ",", "h1", ",", "h2", ",", "h3", ",", 
             RowBox[{"1", "+", 
              RowBox[{"P", "^", "2"}]}]}], "]"}], "+", 
           RowBox[{"myc1h", "[", 
            RowBox[{"hh4", ",", "hh1", ",", "hh2", ",", "hh3", ",", 
             RowBox[{"p", "^", "2"}]}], "]"}]}], ")"}], "*", 
         RowBox[{"myzregion5NLO", "[", 
          RowBox[{"P", ",", "p"}], "]"}]}], "-", 
        RowBox[{"myzregion5otherRegulators", "[", 
         RowBox[{"P", ",", "p"}], "]"}]}], "\[IndentingNewLine]", ",", 
       RowBox[{"(*", 
        RowBox[{"no", " ", "regulators"}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"myzregion5LO", "[", 
         RowBox[{"P", ",", "p"}], "]"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"myc1h", "[", 
            RowBox[{"h4", ",", "h1", ",", "h2", ",", "h3", ",", 
             RowBox[{"1", "+", 
              RowBox[{"P", "^", "2"}]}]}], "]"}], "+", 
           RowBox[{"myc1h", "[", 
            RowBox[{"hh4", ",", "hh1", ",", "hh2", ",", "hh3", ",", 
             RowBox[{"p", "^", "2"}]}], "]"}]}], ")"}], "*", 
         RowBox[{"myzregion5NLO", "[", 
          RowBox[{"P", ",", "p"}], "]"}]}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"myzregion5ch4132", "[", 
      RowBox[{
       RowBox[{"P_", "?", "NumericQ"}], ",", 
       RowBox[{"p_", "?", "NumericQ"}]}], "]"}], ":=", "\[IndentingNewLine]", 
     
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Re", "[", 
         RowBox[{
          RowBox[{"P", "^", "2"}], "+", 
          RowBox[{"p", "^", "2"}]}], "]"}], "<=", "0"}], ",", 
       RowBox[{"(*", 
        RowBox[{"with", " ", "regulators", " ", "subtracted"}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"myc1h", "[", 
            RowBox[{"h4", ",", "h1", ",", "h3", ",", "h2", ",", 
             RowBox[{"1", "+", 
              RowBox[{"P", "^", "2"}]}]}], "]"}], "+", 
           RowBox[{"myc1h", "[", 
            RowBox[{"hh4", ",", "hh1", ",", "hh3", ",", "hh2", ",", 
             RowBox[{"p", "^", "2"}]}], "]"}]}], ")"}], "*", 
         RowBox[{"myzregion5NLO", "[", 
          RowBox[{"P", ",", "p"}], "]"}]}], "-", 
        RowBox[{"myzregion5otherRegulators", "[", 
         RowBox[{"P", ",", "p"}], "]"}]}], "\[IndentingNewLine]", ",", 
       RowBox[{"(*", 
        RowBox[{"no", " ", "regulators"}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"myzregion5LO", "[", 
         RowBox[{"P", ",", "p"}], "]"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"myc1h", "[", 
            RowBox[{"h4", ",", "h1", ",", "h3", ",", "h2", ",", 
             RowBox[{"1", "+", 
              RowBox[{"P", "^", "2"}]}]}], "]"}], "+", 
           RowBox[{"myc1h", "[", 
            RowBox[{"hh4", ",", "hh1", ",", "hh3", ",", "hh2", ",", 
             RowBox[{"p", "^", "2"}]}], "]"}]}], ")"}], "*", 
         RowBox[{"myzregion5NLO", "[", 
          RowBox[{"P", ",", "p"}], "]"}]}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"myzregion5ch4231", "[", 
      RowBox[{
       RowBox[{"P_", "?", "NumericQ"}], ",", 
       RowBox[{"p_", "?", "NumericQ"}]}], "]"}], ":=", "\[IndentingNewLine]", 
     
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Re", "[", 
         RowBox[{
          RowBox[{"P", "^", "2"}], "+", 
          RowBox[{"p", "^", "2"}]}], "]"}], "<=", "0"}], ",", 
       RowBox[{"(*", 
        RowBox[{"with", " ", "regulators", " ", "subtracted"}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"myc1h", "[", 
            RowBox[{"h4", ",", "h2", ",", "h3", ",", "h1", ",", 
             RowBox[{"1", "+", 
              RowBox[{"P", "^", "2"}]}]}], "]"}], "+", 
           RowBox[{"myc1h", "[", 
            RowBox[{"hh4", ",", "hh2", ",", "hh3", ",", "hh1", ",", 
             RowBox[{"p", "^", "2"}]}], "]"}]}], ")"}], "*", 
         RowBox[{"myzregion5NLO", "[", 
          RowBox[{"P", ",", "p"}], "]"}]}], "-", 
        RowBox[{"myzregion5otherRegulators", "[", 
         RowBox[{"P", ",", "p"}], "]"}]}], "\[IndentingNewLine]", ",", 
       RowBox[{"(*", 
        RowBox[{"no", " ", "regulators"}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"myzregion5LO", "[", 
         RowBox[{"P", ",", "p"}], "]"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"myc1h", "[", 
            RowBox[{"h4", ",", "h2", ",", "h3", ",", "h1", ",", 
             RowBox[{"1", "+", 
              RowBox[{"P", "^", "2"}]}]}], "]"}], "+", 
           RowBox[{"myc1h", "[", 
            RowBox[{"hh4", ",", "hh2", ",", "hh3", ",", "hh1", ",", 
             RowBox[{"p", "^", "2"}]}], "]"}]}], ")"}], "*", 
         RowBox[{"myzregion5NLO", "[", 
          RowBox[{"P", ",", "p"}], "]"}]}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"myzregion5ch4213", "[", 
      RowBox[{
       RowBox[{"P_", "?", "NumericQ"}], ",", 
       RowBox[{"p_", "?", "NumericQ"}]}], "]"}], ":=", "\[IndentingNewLine]", 
     
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Re", "[", 
         RowBox[{
          RowBox[{"P", "^", "2"}], "+", 
          RowBox[{"p", "^", "2"}]}], "]"}], "<=", "0"}], ",", 
       RowBox[{"(*", 
        RowBox[{"with", " ", "regulators", " ", "subtracted"}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"myc1h", "[", 
            RowBox[{"h4", ",", "h2", ",", "h1", ",", "h3", ",", 
             RowBox[{"1", "+", 
              RowBox[{"P", "^", "2"}]}]}], "]"}], "+", 
           RowBox[{"myc1h", "[", 
            RowBox[{"hh4", ",", "hh2", ",", "hh1", ",", "hh3", ",", 
             RowBox[{"p", "^", "2"}]}], "]"}]}], ")"}], "*", 
         RowBox[{"myzregion5NLO", "[", 
          RowBox[{"P", ",", "p"}], "]"}]}], "-", 
        RowBox[{"myzregion5otherRegulators", "[", 
         RowBox[{"P", ",", "p"}], "]"}]}], "\[IndentingNewLine]", ",", 
       RowBox[{"(*", 
        RowBox[{"no", " ", "regulators"}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"myzregion5LO", "[", 
         RowBox[{"P", ",", "p"}], "]"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"myc1h", "[", 
            RowBox[{"h4", ",", "h2", ",", "h1", ",", "h3", ",", 
             RowBox[{"1", "+", 
              RowBox[{"P", "^", "2"}]}]}], "]"}], "+", 
           RowBox[{"myc1h", "[", 
            RowBox[{"hh4", ",", "hh2", ",", "hh1", ",", "hh3", ",", 
             RowBox[{"p", "^", "2"}]}], "]"}]}], ")"}], "*", 
         RowBox[{"myzregion5NLO", "[", 
          RowBox[{"P", ",", "p"}], "]"}]}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.8847159965824423`*^9, 3.884716434738019*^9}, {
  3.884716781261929*^9, 3.8847168050762367`*^9}},
 CellLabel->
  "In[282]:=",ExpressionUUID->"020df466-a8c2-4b6d-b5e4-d86cde970394"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"myreg5Phintegralch4321", "[", 
    RowBox[{"P_", "?", "NumericQ"}], "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"P", ">", "epsC"}], ",", 
     RowBox[{"2", "*", 
      RowBox[{"NIntegrate", "[", 
       RowBox[{
        RowBox[{"Re", "[", 
         RowBox[{
          RowBox[{"myCleq1", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "I"}], "*", "w1"}], ",", 
            RowBox[{
             RowBox[{"-", "I"}], "*", "w2"}], ",", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"Ph", "+", 
               RowBox[{"I", "*", "epsC"}]}], ")"}], "//", "N"}]}], "]"}], "*", 
          RowBox[{"myCleq1", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "I"}], "*", "w3"}], ",", 
            RowBox[{
             RowBox[{"-", "I"}], "*", "w4"}], ",", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"Ph", "+", 
               RowBox[{"I", "*", "epsC"}]}], ")"}], "//", "N"}]}], "]"}], "*", 
          RowBox[{"myzregion5ch4321", "[", 
           RowBox[{"P", ",", 
            RowBox[{"Ph", "+", 
             RowBox[{"I", "*", "epsC"}]}]}], "]"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"Ph", ",", "0", ",", "PHmax"}], "}"}], ",", 
        RowBox[{"AccuracyGoal", "\[Rule]", "Infinity"}], ",", 
        RowBox[{"PrecisionGoal", "\[Rule]", "precgoal"}], ",", 
        RowBox[{"MinRecursion", "\[Rule]", "minrec"}], ",", 
        RowBox[{"WorkingPrecision", "\[Rule]", "wprec"}]}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"2", "*", 
       RowBox[{"NIntegrate", "[", 
        RowBox[{
         RowBox[{"Re", "[", 
          RowBox[{
           RowBox[{"myCleq1", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "I"}], "*", "w1"}], ",", 
             RowBox[{
              RowBox[{"-", "I"}], "*", "w2"}], ",", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"Ph", "+", 
                RowBox[{"I", "*", "epsC"}]}], ")"}], "//", "N"}]}], "]"}], 
           "*", 
           RowBox[{"myCleq1", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "I"}], "*", "w3"}], ",", 
             RowBox[{
              RowBox[{"-", "I"}], "*", "w4"}], ",", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"Ph", "+", 
                RowBox[{"I", "*", "epsC"}]}], ")"}], "//", "N"}]}], "]"}], 
           "*", 
           RowBox[{"myzregion5ch4321", "[", 
            RowBox[{"P", ",", 
             RowBox[{"Ph", "+", 
              RowBox[{"I", "*", "epsC"}]}]}], "]"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"Ph", ",", "0", ",", 
           RowBox[{
            RowBox[{"Sqrt", "[", 
             RowBox[{
              RowBox[{"epsC", "^", "2"}], "-", 
              RowBox[{"P", "^", "2"}]}], "]"}], "-", 
            RowBox[{"1", "/", "1000000"}]}]}], "}"}], ",", 
         RowBox[{"AccuracyGoal", "\[Rule]", "Infinity"}], ",", 
         RowBox[{"PrecisionGoal", "\[Rule]", "precgoal"}], ",", 
         RowBox[{"MinRecursion", "\[Rule]", "minrec"}], ",", 
         RowBox[{"WorkingPrecision", "\[Rule]", "wprec"}]}], "]"}]}], "+", 
      RowBox[{"2", "*", 
       RowBox[{"NIntegrate", "[", 
        RowBox[{
         RowBox[{"Re", "[", 
          RowBox[{
           RowBox[{"myCleq1", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "I"}], "*", "w1"}], ",", 
             RowBox[{
              RowBox[{"-", "I"}], "*", "w2"}], ",", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"Ph", "+", 
                RowBox[{"I", "*", "epsC"}]}], ")"}], "//", "N"}]}], "]"}], 
           "*", 
           RowBox[{"myCleq1", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "I"}], "*", "w3"}], ",", 
             RowBox[{
              RowBox[{"-", "I"}], "*", "w4"}], ",", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"Ph", "+", 
                RowBox[{"I", "*", "epsC"}]}], ")"}], "//", "N"}]}], "]"}], 
           "*", 
           RowBox[{"myzregion5ch4321", "[", 
            RowBox[{"P", ",", 
             RowBox[{"Ph", "+", 
              RowBox[{"I", "*", "epsC"}]}]}], "]"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"Ph", ",", 
           RowBox[{
            RowBox[{"Sqrt", "[", 
             RowBox[{
              RowBox[{"epsC", "^", "2"}], "-", 
              RowBox[{"P", "^", "2"}]}], "]"}], "+", 
            RowBox[{"1", "/", "1000000"}]}], ",", "PHmax"}], "}"}], ",", 
         RowBox[{"AccuracyGoal", "\[Rule]", "Infinity"}], ",", 
         RowBox[{"PrecisionGoal", "\[Rule]", "precgoal"}], ",", 
         RowBox[{"MinRecursion", "\[Rule]", "minrec"}], ",", 
         RowBox[{"WorkingPrecision", "\[Rule]", "wprec"}]}], "]"}]}]}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"myreg5Phintegralch4312", "[", 
    RowBox[{"P_", "?", "NumericQ"}], "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"P", ">", "epsC"}], ",", 
     RowBox[{"2", "*", 
      RowBox[{"NIntegrate", "[", 
       RowBox[{
        RowBox[{"Re", "[", 
         RowBox[{
          RowBox[{"myCleq1", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "I"}], "*", "w2"}], ",", 
            RowBox[{
             RowBox[{"-", "I"}], "*", "w1"}], ",", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"Ph", "+", 
               RowBox[{"I", "*", "epsC"}]}], ")"}], "//", "N"}]}], "]"}], "*", 
          RowBox[{"myCleq1", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "I"}], "*", "w3"}], ",", 
            RowBox[{
             RowBox[{"-", "I"}], "*", "w4"}], ",", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"Ph", "+", 
               RowBox[{"I", "*", "epsC"}]}], ")"}], "//", "N"}]}], "]"}], "*", 
          RowBox[{"myzregion5ch4312", "[", 
           RowBox[{"P", ",", 
            RowBox[{"Ph", "+", 
             RowBox[{"I", "*", "epsC"}]}]}], "]"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"Ph", ",", "0", ",", "PHmax"}], "}"}], ",", 
        RowBox[{"AccuracyGoal", "\[Rule]", "Infinity"}], ",", 
        RowBox[{"PrecisionGoal", "\[Rule]", "precgoal"}], ",", 
        RowBox[{"MinRecursion", "\[Rule]", "minrec"}], ",", 
        RowBox[{"WorkingPrecision", "\[Rule]", "wprec"}]}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"2", "*", 
       RowBox[{"NIntegrate", "[", 
        RowBox[{
         RowBox[{"Re", "[", 
          RowBox[{
           RowBox[{"myCleq1", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "I"}], "*", "w2"}], ",", 
             RowBox[{
              RowBox[{"-", "I"}], "*", "w1"}], ",", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"Ph", "+", 
                RowBox[{"I", "*", "epsC"}]}], ")"}], "//", "N"}]}], "]"}], 
           "*", 
           RowBox[{"myCleq1", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "I"}], "*", "w3"}], ",", 
             RowBox[{
              RowBox[{"-", "I"}], "*", "w4"}], ",", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"Ph", "+", 
                RowBox[{"I", "*", "epsC"}]}], ")"}], "//", "N"}]}], "]"}], 
           "*", 
           RowBox[{"myzregion5ch4312", "[", 
            RowBox[{"P", ",", 
             RowBox[{"Ph", "+", 
              RowBox[{"I", "*", "epsC"}]}]}], "]"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"Ph", ",", "0", ",", 
           RowBox[{
            RowBox[{"Sqrt", "[", 
             RowBox[{
              RowBox[{"epsC", "^", "2"}], "-", 
              RowBox[{"P", "^", "2"}]}], "]"}], "-", 
            RowBox[{"1", "/", "1000000"}]}]}], "}"}], ",", 
         RowBox[{"AccuracyGoal", "\[Rule]", "Infinity"}], ",", 
         RowBox[{"PrecisionGoal", "\[Rule]", "precgoal"}], ",", 
         RowBox[{"MinRecursion", "\[Rule]", "minrec"}], ",", 
         RowBox[{"WorkingPrecision", "\[Rule]", "wprec"}]}], "]"}]}], "+", 
      RowBox[{"2", "*", 
       RowBox[{"NIntegrate", "[", 
        RowBox[{
         RowBox[{"Re", "[", 
          RowBox[{
           RowBox[{"myCleq1", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "I"}], "*", "w2"}], ",", 
             RowBox[{
              RowBox[{"-", "I"}], "*", "w1"}], ",", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"Ph", "+", 
                RowBox[{"I", "*", "epsC"}]}], ")"}], "//", "N"}]}], "]"}], 
           "*", 
           RowBox[{"myCleq1", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "I"}], "*", "w3"}], ",", 
             RowBox[{
              RowBox[{"-", "I"}], "*", "w4"}], ",", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"Ph", "+", 
                RowBox[{"I", "*", "epsC"}]}], ")"}], "//", "N"}]}], "]"}], 
           "*", 
           RowBox[{"myzregion5ch4312", "[", 
            RowBox[{"P", ",", 
             RowBox[{"Ph", "+", 
              RowBox[{"I", "*", "epsC"}]}]}], "]"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"Ph", ",", 
           RowBox[{
            RowBox[{"Sqrt", "[", 
             RowBox[{
              RowBox[{"epsC", "^", "2"}], "-", 
              RowBox[{"P", "^", "2"}]}], "]"}], "+", 
            RowBox[{"1", "/", "1000000"}]}], ",", "PHmax"}], "}"}], ",", 
         RowBox[{"AccuracyGoal", "\[Rule]", "Infinity"}], ",", 
         RowBox[{"PrecisionGoal", "\[Rule]", "precgoal"}], ",", 
         RowBox[{"MinRecursion", "\[Rule]", "minrec"}], ",", 
         RowBox[{"WorkingPrecision", "\[Rule]", "wprec"}]}], "]"}]}]}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"myreg5Phintegralch4123", "[", 
    RowBox[{"P_", "?", "NumericQ"}], "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"P", ">", "epsC"}], ",", 
     RowBox[{"2", "*", 
      RowBox[{"NIntegrate", "[", 
       RowBox[{
        RowBox[{"Re", "[", 
         RowBox[{
          RowBox[{"myCleq1", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "I"}], "*", "w3"}], ",", 
            RowBox[{
             RowBox[{"-", "I"}], "*", "w2"}], ",", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"Ph", "+", 
               RowBox[{"I", "*", "epsC"}]}], ")"}], "//", "N"}]}], "]"}], "*", 
          RowBox[{"myCleq1", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "I"}], "*", "w1"}], ",", 
            RowBox[{
             RowBox[{"-", "I"}], "*", "w4"}], ",", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"Ph", "+", 
               RowBox[{"I", "*", "epsC"}]}], ")"}], "//", "N"}]}], "]"}], "*", 
          RowBox[{"myzregion5ch4123", "[", 
           RowBox[{"P", ",", 
            RowBox[{"Ph", "+", 
             RowBox[{"I", "*", "epsC"}]}]}], "]"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"Ph", ",", "0", ",", "PHmax"}], "}"}], ",", 
        RowBox[{"AccuracyGoal", "\[Rule]", "Infinity"}], ",", 
        RowBox[{"PrecisionGoal", "\[Rule]", "precgoal"}], ",", 
        RowBox[{"MinRecursion", "\[Rule]", "minrec"}], ",", 
        RowBox[{"WorkingPrecision", "\[Rule]", "wprec"}]}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"2", "*", 
       RowBox[{"NIntegrate", "[", 
        RowBox[{
         RowBox[{"Re", "[", 
          RowBox[{
           RowBox[{"myCleq1", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "I"}], "*", "w3"}], ",", 
             RowBox[{
              RowBox[{"-", "I"}], "*", "w2"}], ",", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"Ph", "+", 
                RowBox[{"I", "*", "epsC"}]}], ")"}], "//", "N"}]}], "]"}], 
           "*", 
           RowBox[{"myCleq1", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "I"}], "*", "w1"}], ",", 
             RowBox[{
              RowBox[{"-", "I"}], "*", "w4"}], ",", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"Ph", "+", 
                RowBox[{"I", "*", "epsC"}]}], ")"}], "//", "N"}]}], "]"}], 
           "*", 
           RowBox[{"myzregion5ch4123", "[", 
            RowBox[{"P", ",", 
             RowBox[{"Ph", "+", 
              RowBox[{"I", "*", "epsC"}]}]}], "]"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"Ph", ",", "0", ",", 
           RowBox[{
            RowBox[{"Sqrt", "[", 
             RowBox[{
              RowBox[{"epsC", "^", "2"}], "-", 
              RowBox[{"P", "^", "2"}]}], "]"}], "-", 
            RowBox[{"1", "/", "1000000"}]}]}], "}"}], ",", 
         RowBox[{"AccuracyGoal", "\[Rule]", "Infinity"}], ",", 
         RowBox[{"PrecisionGoal", "\[Rule]", "precgoal"}], ",", 
         RowBox[{"MinRecursion", "\[Rule]", "minrec"}], ",", 
         RowBox[{"WorkingPrecision", "\[Rule]", "wprec"}]}], "]"}]}], "+", 
      RowBox[{"2", "*", 
       RowBox[{"NIntegrate", "[", 
        RowBox[{
         RowBox[{"Re", "[", 
          RowBox[{
           RowBox[{"myCleq1", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "I"}], "*", "w3"}], ",", 
             RowBox[{
              RowBox[{"-", "I"}], "*", "w2"}], ",", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"Ph", "+", 
                RowBox[{"I", "*", "epsC"}]}], ")"}], "//", "N"}]}], "]"}], 
           "*", 
           RowBox[{"myCleq1", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "I"}], "*", "w1"}], ",", 
             RowBox[{
              RowBox[{"-", "I"}], "*", "w4"}], ",", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"Ph", "+", 
                RowBox[{"I", "*", "epsC"}]}], ")"}], "//", "N"}]}], "]"}], 
           "*", 
           RowBox[{"myzregion5ch4123", "[", 
            RowBox[{"P", ",", 
             RowBox[{"Ph", "+", 
              RowBox[{"I", "*", "epsC"}]}]}], "]"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"Ph", ",", 
           RowBox[{
            RowBox[{"Sqrt", "[", 
             RowBox[{
              RowBox[{"epsC", "^", "2"}], "-", 
              RowBox[{"P", "^", "2"}]}], "]"}], "+", 
            RowBox[{"1", "/", "1000000"}]}], ",", "PHmax"}], "}"}], ",", 
         RowBox[{"AccuracyGoal", "\[Rule]", "Infinity"}], ",", 
         RowBox[{"PrecisionGoal", "\[Rule]", "precgoal"}], ",", 
         RowBox[{"MinRecursion", "\[Rule]", "minrec"}], ",", 
         RowBox[{"WorkingPrecision", "\[Rule]", "wprec"}]}], "]"}]}]}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"myreg5Phintegralch4132", "[", 
    RowBox[{"P_", "?", "NumericQ"}], "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"P", ">", "epsC"}], ",", 
     RowBox[{"2", "*", 
      RowBox[{"NIntegrate", "[", 
       RowBox[{
        RowBox[{"Re", "[", 
         RowBox[{
          RowBox[{"myCleq1", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "I"}], "*", "w2"}], ",", 
            RowBox[{
             RowBox[{"-", "I"}], "*", "w3"}], ",", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"Ph", "+", 
               RowBox[{"I", "*", "epsC"}]}], ")"}], "//", "N"}]}], "]"}], "*", 
          RowBox[{"myCleq1", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "I"}], "*", "w1"}], ",", 
            RowBox[{
             RowBox[{"-", "I"}], "*", "w4"}], ",", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"Ph", "+", 
               RowBox[{"I", "*", "epsC"}]}], ")"}], "//", "N"}]}], "]"}], "*", 
          RowBox[{"myzregion5ch4132", "[", 
           RowBox[{"P", ",", 
            RowBox[{"Ph", "+", 
             RowBox[{"I", "*", "epsC"}]}]}], "]"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"Ph", ",", "0", ",", "PHmax"}], "}"}], ",", 
        RowBox[{"AccuracyGoal", "\[Rule]", "Infinity"}], ",", 
        RowBox[{"PrecisionGoal", "\[Rule]", "precgoal"}], ",", 
        RowBox[{"MinRecursion", "\[Rule]", "minrec"}], ",", 
        RowBox[{"WorkingPrecision", "\[Rule]", "wprec"}]}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"2", "*", 
       RowBox[{"NIntegrate", "[", 
        RowBox[{
         RowBox[{"Re", "[", 
          RowBox[{
           RowBox[{"myCleq1", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "I"}], "*", "w2"}], ",", 
             RowBox[{
              RowBox[{"-", "I"}], "*", "w3"}], ",", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"Ph", "+", 
                RowBox[{"I", "*", "epsC"}]}], ")"}], "//", "N"}]}], "]"}], 
           "*", 
           RowBox[{"myCleq1", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "I"}], "*", "w1"}], ",", 
             RowBox[{
              RowBox[{"-", "I"}], "*", "w4"}], ",", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"Ph", "+", 
                RowBox[{"I", "*", "epsC"}]}], ")"}], "//", "N"}]}], "]"}], 
           "*", 
           RowBox[{"myzregion5ch4132", "[", 
            RowBox[{"P", ",", 
             RowBox[{"Ph", "+", 
              RowBox[{"I", "*", "epsC"}]}]}], "]"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"Ph", ",", "0", ",", 
           RowBox[{
            RowBox[{"Sqrt", "[", 
             RowBox[{
              RowBox[{"epsC", "^", "2"}], "-", 
              RowBox[{"P", "^", "2"}]}], "]"}], "-", 
            RowBox[{"1", "/", "1000000"}]}]}], "}"}], ",", 
         RowBox[{"AccuracyGoal", "\[Rule]", "Infinity"}], ",", 
         RowBox[{"PrecisionGoal", "\[Rule]", "precgoal"}], ",", 
         RowBox[{"MinRecursion", "\[Rule]", "minrec"}], ",", 
         RowBox[{"WorkingPrecision", "\[Rule]", "wprec"}]}], "]"}]}], "+", 
      RowBox[{"2", "*", 
       RowBox[{"NIntegrate", "[", 
        RowBox[{
         RowBox[{"Re", "[", 
          RowBox[{
           RowBox[{"myCleq1", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "I"}], "*", "w2"}], ",", 
             RowBox[{
              RowBox[{"-", "I"}], "*", "w3"}], ",", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"Ph", "+", 
                RowBox[{"I", "*", "epsC"}]}], ")"}], "//", "N"}]}], "]"}], 
           "*", 
           RowBox[{"myCleq1", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "I"}], "*", "w1"}], ",", 
             RowBox[{
              RowBox[{"-", "I"}], "*", "w4"}], ",", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"Ph", "+", 
                RowBox[{"I", "*", "epsC"}]}], ")"}], "//", "N"}]}], "]"}], 
           "*", 
           RowBox[{"myzregion5ch4132", "[", 
            RowBox[{"P", ",", 
             RowBox[{"Ph", "+", 
              RowBox[{"I", "*", "epsC"}]}]}], "]"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"Ph", ",", 
           RowBox[{
            RowBox[{"Sqrt", "[", 
             RowBox[{
              RowBox[{"epsC", "^", "2"}], "-", 
              RowBox[{"P", "^", "2"}]}], "]"}], "+", 
            RowBox[{"1", "/", "1000000"}]}], ",", "PHmax"}], "}"}], ",", 
         RowBox[{"AccuracyGoal", "\[Rule]", "Infinity"}], ",", 
         RowBox[{"PrecisionGoal", "\[Rule]", "precgoal"}], ",", 
         RowBox[{"MinRecursion", "\[Rule]", "minrec"}], ",", 
         RowBox[{"WorkingPrecision", "\[Rule]", "wprec"}]}], "]"}]}]}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"myreg5Phintegralch4231", "[", 
    RowBox[{"P_", "?", "NumericQ"}], "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"P", ">", "epsC"}], ",", 
     RowBox[{"2", "*", 
      RowBox[{"NIntegrate", "[", 
       RowBox[{
        RowBox[{"Re", "[", 
         RowBox[{
          RowBox[{"myCleq1", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "I"}], "*", "w1"}], ",", 
            RowBox[{
             RowBox[{"-", "I"}], "*", "w3"}], ",", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"Ph", "+", 
               RowBox[{"I", "*", "epsC"}]}], ")"}], "//", "N"}]}], "]"}], "*", 
          RowBox[{"myCleq1", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "I"}], "*", "w2"}], ",", 
            RowBox[{
             RowBox[{"-", "I"}], "*", "w4"}], ",", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"Ph", "+", 
               RowBox[{"I", "*", "epsC"}]}], ")"}], "//", "N"}]}], "]"}], "*", 
          RowBox[{"myzregion5ch4231", "[", 
           RowBox[{"P", ",", 
            RowBox[{"Ph", "+", 
             RowBox[{"I", "*", "epsC"}]}]}], "]"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"Ph", ",", "0", ",", "PHmax"}], "}"}], ",", 
        RowBox[{"AccuracyGoal", "\[Rule]", "Infinity"}], ",", 
        RowBox[{"PrecisionGoal", "\[Rule]", "precgoal"}], ",", 
        RowBox[{"MinRecursion", "\[Rule]", "minrec"}], ",", 
        RowBox[{"WorkingPrecision", "\[Rule]", "wprec"}]}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"2", "*", 
       RowBox[{"NIntegrate", "[", 
        RowBox[{
         RowBox[{"Re", "[", 
          RowBox[{
           RowBox[{"myCleq1", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "I"}], "*", "w1"}], ",", 
             RowBox[{
              RowBox[{"-", "I"}], "*", "w3"}], ",", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"Ph", "+", 
                RowBox[{"I", "*", "epsC"}]}], ")"}], "//", "N"}]}], "]"}], 
           "*", 
           RowBox[{"myCleq1", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "I"}], "*", "w2"}], ",", 
             RowBox[{
              RowBox[{"-", "I"}], "*", "w4"}], ",", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"Ph", "+", 
                RowBox[{"I", "*", "epsC"}]}], ")"}], "//", "N"}]}], "]"}], 
           "*", 
           RowBox[{"myzregion5ch4231", "[", 
            RowBox[{"P", ",", 
             RowBox[{"Ph", "+", 
              RowBox[{"I", "*", "epsC"}]}]}], "]"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"Ph", ",", "0", ",", 
           RowBox[{
            RowBox[{"Sqrt", "[", 
             RowBox[{
              RowBox[{"epsC", "^", "2"}], "-", 
              RowBox[{"P", "^", "2"}]}], "]"}], "-", 
            RowBox[{"1", "/", "1000000"}]}]}], "}"}], ",", 
         RowBox[{"AccuracyGoal", "\[Rule]", "Infinity"}], ",", 
         RowBox[{"PrecisionGoal", "\[Rule]", "precgoal"}], ",", 
         RowBox[{"MinRecursion", "\[Rule]", "minrec"}], ",", 
         RowBox[{"WorkingPrecision", "\[Rule]", "wprec"}]}], "]"}]}], "+", 
      RowBox[{"2", "*", 
       RowBox[{"NIntegrate", "[", 
        RowBox[{
         RowBox[{"Re", "[", 
          RowBox[{
           RowBox[{"myCleq1", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "I"}], "*", "w1"}], ",", 
             RowBox[{
              RowBox[{"-", "I"}], "*", "w3"}], ",", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"Ph", "+", 
                RowBox[{"I", "*", "epsC"}]}], ")"}], "//", "N"}]}], "]"}], 
           "*", 
           RowBox[{"myCleq1", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "I"}], "*", "w2"}], ",", 
             RowBox[{
              RowBox[{"-", "I"}], "*", "w4"}], ",", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"Ph", "+", 
                RowBox[{"I", "*", "epsC"}]}], ")"}], "//", "N"}]}], "]"}], 
           "*", 
           RowBox[{"myzregion5ch4231", "[", 
            RowBox[{"P", ",", 
             RowBox[{"Ph", "+", 
              RowBox[{"I", "*", "epsC"}]}]}], "]"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"Ph", ",", 
           RowBox[{
            RowBox[{"Sqrt", "[", 
             RowBox[{
              RowBox[{"epsC", "^", "2"}], "-", 
              RowBox[{"P", "^", "2"}]}], "]"}], "+", 
            RowBox[{"1", "/", "1000000"}]}], ",", "PHmax"}], "}"}], ",", 
         RowBox[{"AccuracyGoal", "\[Rule]", "Infinity"}], ",", 
         RowBox[{"PrecisionGoal", "\[Rule]", "precgoal"}], ",", 
         RowBox[{"MinRecursion", "\[Rule]", "minrec"}], ",", 
         RowBox[{"WorkingPrecision", "\[Rule]", "wprec"}]}], "]"}]}]}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"myreg5Phintegralch4213", "[", 
    RowBox[{"P_", "?", "NumericQ"}], "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"P", ">", "epsC"}], ",", 
     RowBox[{"2", "*", 
      RowBox[{"NIntegrate", "[", 
       RowBox[{
        RowBox[{"Re", "[", 
         RowBox[{
          RowBox[{"myCleq1", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "I"}], "*", "w3"}], ",", 
            RowBox[{
             RowBox[{"-", "I"}], "*", "w1"}], ",", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"Ph", "+", 
               RowBox[{"I", "*", "epsC"}]}], ")"}], "//", "N"}]}], "]"}], "*", 
          RowBox[{"myCleq1", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "I"}], "*", "w2"}], ",", 
            RowBox[{
             RowBox[{"-", "I"}], "*", "w4"}], ",", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"Ph", "+", 
               RowBox[{"I", "*", "epsC"}]}], ")"}], "//", "N"}]}], "]"}], "*", 
          RowBox[{"myzregion5ch4213", "[", 
           RowBox[{"P", ",", 
            RowBox[{"Ph", "+", 
             RowBox[{"I", "*", "epsC"}]}]}], "]"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"Ph", ",", "0", ",", "PHmax"}], "}"}], ",", 
        RowBox[{"AccuracyGoal", "\[Rule]", "Infinity"}], ",", 
        RowBox[{"PrecisionGoal", "\[Rule]", "precgoal"}], ",", 
        RowBox[{"MinRecursion", "\[Rule]", "minrec"}], ",", 
        RowBox[{"WorkingPrecision", "\[Rule]", "wprec"}]}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"2", "*", 
       RowBox[{"NIntegrate", "[", 
        RowBox[{
         RowBox[{"Re", "[", 
          RowBox[{
           RowBox[{"myCleq1", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "I"}], "*", "w3"}], ",", 
             RowBox[{
              RowBox[{"-", "I"}], "*", "w1"}], ",", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"Ph", "+", 
                RowBox[{"I", "*", "epsC"}]}], ")"}], "//", "N"}]}], "]"}], 
           "*", 
           RowBox[{"myCleq1", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "I"}], "*", "w2"}], ",", 
             RowBox[{
              RowBox[{"-", "I"}], "*", "w4"}], ",", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"Ph", "+", 
                RowBox[{"I", "*", "epsC"}]}], ")"}], "//", "N"}]}], "]"}], 
           "*", 
           RowBox[{"myzregion5ch4213", "[", 
            RowBox[{"P", ",", 
             RowBox[{"Ph", "+", 
              RowBox[{"I", "*", "epsC"}]}]}], "]"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"Ph", ",", "0", ",", 
           RowBox[{
            RowBox[{"Sqrt", "[", 
             RowBox[{
              RowBox[{"epsC", "^", "2"}], "-", 
              RowBox[{"P", "^", "2"}]}], "]"}], "-", 
            RowBox[{"1", "/", "1000000"}]}]}], "}"}], ",", 
         RowBox[{"AccuracyGoal", "\[Rule]", "Infinity"}], ",", 
         RowBox[{"PrecisionGoal", "\[Rule]", "precgoal"}], ",", 
         RowBox[{"MinRecursion", "\[Rule]", "minrec"}], ",", 
         RowBox[{"WorkingPrecision", "\[Rule]", "wprec"}]}], "]"}]}], "+", 
      RowBox[{"2", "*", 
       RowBox[{"NIntegrate", "[", 
        RowBox[{
         RowBox[{"Re", "[", 
          RowBox[{
           RowBox[{"myCleq1", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "I"}], "*", "w3"}], ",", 
             RowBox[{
              RowBox[{"-", "I"}], "*", "w1"}], ",", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"Ph", "+", 
                RowBox[{"I", "*", "epsC"}]}], ")"}], "//", "N"}]}], "]"}], 
           "*", 
           RowBox[{"myCleq1", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "I"}], "*", "w2"}], ",", 
             RowBox[{
              RowBox[{"-", "I"}], "*", "w4"}], ",", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"Ph", "+", 
                RowBox[{"I", "*", "epsC"}]}], ")"}], "//", "N"}]}], "]"}], 
           "*", 
           RowBox[{"myzregion5ch4213", "[", 
            RowBox[{"P", ",", 
             RowBox[{"Ph", "+", 
              RowBox[{"I", "*", "epsC"}]}]}], "]"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"Ph", ",", 
           RowBox[{
            RowBox[{"Sqrt", "[", 
             RowBox[{
              RowBox[{"epsC", "^", "2"}], "-", 
              RowBox[{"P", "^", "2"}]}], "]"}], "+", 
            RowBox[{"1", "/", "1000000"}]}], ",", "PHmax"}], "}"}], ",", 
         RowBox[{"AccuracyGoal", "\[Rule]", "Infinity"}], ",", 
         RowBox[{"PrecisionGoal", "\[Rule]", "precgoal"}], ",", 
         RowBox[{"MinRecursion", "\[Rule]", "minrec"}], ",", 
         RowBox[{"WorkingPrecision", "\[Rule]", "wprec"}]}], "]"}]}]}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.884716919998528*^9, 3.884716956029932*^9}, {
   3.884717069206134*^9, 3.884717072971985*^9}, {3.884717137687825*^9, 
   3.884717139657652*^9}, {3.884717193543344*^9, 3.88471719432847*^9}, {
   3.884717240567445*^9, 3.884717243748027*^9}, 3.884717294952078*^9, {
   3.884717338310636*^9, 3.884717403272056*^9}},
 CellLabel->
  "In[291]:=",ExpressionUUID->"ccb05f21-0283-4630-9e82-09af05f7c941"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"myregion5fullch4321", "[", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"res", "=", "0"}], ",", 
       RowBox[{"dpts1", "=", 
        RowBox[{"{", "}"}]}], ",", 
       RowBox[{"dpts2", "=", 
        RowBox[{"{", "}"}]}], ",", 
       RowBox[{"npts1", "=", "25"}], ",", 
       RowBox[{"npts2", "=", "70"}], ",", 
       RowBox[{"del", "=", 
        RowBox[{"1", "/", "1000"}]}], ",", "interp1", ",", "interp2"}], "}"}],
      ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"dpts1", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"P", ",", 
           RowBox[{
            RowBox[{"myDOZZ", "[", 
             RowBox[{"w1", ",", "w2", ",", 
              RowBox[{"P", "//", "N"}]}], "]"}], "*", 
            RowBox[{"myDOZZ", "[", 
             RowBox[{"w3", ",", "w4", ",", 
              RowBox[{"P", "//", "N"}]}], "]"}], "*", 
            RowBox[{"myreg5Phintegralch4321", "[", "P", "]"}]}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"P", ",", "del", ",", 
           RowBox[{"epsC", "-", "del", "+", 
            RowBox[{"1", "/", "10000000"}]}], ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"epsC", "-", "del", "-", "del"}], ")"}], "/", 
            "npts1"}]}], "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"dpts2", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"P", ",", 
           RowBox[{
            RowBox[{"myDOZZ", "[", 
             RowBox[{"w1", ",", "w2", ",", 
              RowBox[{"P", "//", "N"}]}], "]"}], "*", 
            RowBox[{"myDOZZ", "[", 
             RowBox[{"w3", ",", "w4", ",", 
              RowBox[{"P", "//", "N"}]}], "]"}], "*", 
            RowBox[{"myreg5Phintegralch4321", "[", "P", "]"}]}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"P", ",", 
           RowBox[{"epsC", "+", "del"}], ",", 
           RowBox[{
            RowBox[{"3", "/", "2"}], "+", 
            RowBox[{"1", "/", "10000000"}]}], ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", "/", "2"}], "-", 
              RowBox[{"(", 
               RowBox[{"epsC", "+", "del"}], ")"}]}], ")"}], "/", "npts2"}]}],
           "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"interp1", "=", 
       RowBox[{"Interpolation", "[", 
        RowBox[{"dpts1", ",", 
         RowBox[{"InterpolationOrder", "\[Rule]", "1"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"interp2", "=", 
       RowBox[{"Interpolation", "[", 
        RowBox[{"dpts2", ",", 
         RowBox[{"InterpolationOrder", "\[Rule]", "1"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"res", "=", 
       RowBox[{
        RowBox[{"Integrate", "[", 
         RowBox[{
          RowBox[{"interp1", "[", "P", "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"P", ",", "del", ",", 
            RowBox[{"epsC", "-", "del"}]}], "}"}]}], "]"}], "+", 
        RowBox[{"Integrate", "[", 
         RowBox[{
          RowBox[{"interp2", "[", "P", "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"P", ",", 
            RowBox[{"epsC", "+", "del"}], ",", 
            RowBox[{"3", "/", "2"}]}], "}"}]}], "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Return", "[", "res", "]"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"myregion5fullch4312", "[", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"res", "=", "0"}], ",", 
       RowBox[{"dpts1", "=", 
        RowBox[{"{", "}"}]}], ",", 
       RowBox[{"dpts2", "=", 
        RowBox[{"{", "}"}]}], ",", 
       RowBox[{"npts1", "=", "25"}], ",", 
       RowBox[{"npts2", "=", "70"}], ",", 
       RowBox[{"del", "=", 
        RowBox[{"1", "/", "1000"}]}], ",", "interp1", ",", "interp2"}], "}"}],
      ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"dpts1", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"P", ",", 
           RowBox[{
            RowBox[{"myDOZZ", "[", 
             RowBox[{"w2", ",", "w1", ",", 
              RowBox[{"P", "//", "N"}]}], "]"}], "*", 
            RowBox[{"myDOZZ", "[", 
             RowBox[{"w3", ",", "w4", ",", 
              RowBox[{"P", "//", "N"}]}], "]"}], "*", 
            RowBox[{"myreg5Phintegralch4312", "[", "P", "]"}]}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"P", ",", "del", ",", 
           RowBox[{"epsC", "-", "del", "+", 
            RowBox[{"1", "/", "10000000"}]}], ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"epsC", "-", "del", "-", "del"}], ")"}], "/", 
            "npts1"}]}], "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"dpts2", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"P", ",", 
           RowBox[{
            RowBox[{"myDOZZ", "[", 
             RowBox[{"w2", ",", "w1", ",", 
              RowBox[{"P", "//", "N"}]}], "]"}], "*", 
            RowBox[{"myDOZZ", "[", 
             RowBox[{"w3", ",", "w4", ",", 
              RowBox[{"P", "//", "N"}]}], "]"}], "*", 
            RowBox[{"myreg5Phintegralch4312", "[", "P", "]"}]}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"P", ",", 
           RowBox[{"epsC", "+", "del"}], ",", 
           RowBox[{
            RowBox[{"3", "/", "2"}], "+", 
            RowBox[{"1", "/", "10000000"}]}], ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", "/", "2"}], "-", 
              RowBox[{"(", 
               RowBox[{"epsC", "+", "del"}], ")"}]}], ")"}], "/", "npts2"}]}],
           "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"interp1", "=", 
       RowBox[{"Interpolation", "[", 
        RowBox[{"dpts1", ",", 
         RowBox[{"InterpolationOrder", "\[Rule]", "1"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"interp2", "=", 
       RowBox[{"Interpolation", "[", 
        RowBox[{"dpts2", ",", 
         RowBox[{"InterpolationOrder", "\[Rule]", "1"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"res", "=", 
       RowBox[{
        RowBox[{"Integrate", "[", 
         RowBox[{
          RowBox[{"interp1", "[", "P", "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"P", ",", "del", ",", 
            RowBox[{"epsC", "-", "del"}]}], "}"}]}], "]"}], "+", 
        RowBox[{"Integrate", "[", 
         RowBox[{
          RowBox[{"interp2", "[", "P", "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"P", ",", 
            RowBox[{"epsC", "+", "del"}], ",", 
            RowBox[{"3", "/", "2"}]}], "}"}]}], "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Return", "[", "res", "]"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"myregion5fullch4123", "[", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"res", "=", "0"}], ",", 
       RowBox[{"dpts1", "=", 
        RowBox[{"{", "}"}]}], ",", 
       RowBox[{"dpts2", "=", 
        RowBox[{"{", "}"}]}], ",", 
       RowBox[{"npts1", "=", "25"}], ",", 
       RowBox[{"npts2", "=", "70"}], ",", 
       RowBox[{"del", "=", 
        RowBox[{"1", "/", "1000"}]}], ",", "interp1", ",", "interp2"}], "}"}],
      ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"dpts1", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"P", ",", 
           RowBox[{
            RowBox[{"myDOZZ", "[", 
             RowBox[{"w3", ",", "w2", ",", 
              RowBox[{"P", "//", "N"}]}], "]"}], "*", 
            RowBox[{"myDOZZ", "[", 
             RowBox[{"w1", ",", "w4", ",", 
              RowBox[{"P", "//", "N"}]}], "]"}], "*", 
            RowBox[{"myreg5Phintegralch4123", "[", "P", "]"}]}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"P", ",", "del", ",", 
           RowBox[{"epsC", "-", "del", "+", 
            RowBox[{"1", "/", "10000000"}]}], ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"epsC", "-", "del", "-", "del"}], ")"}], "/", 
            "npts1"}]}], "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"dpts2", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"P", ",", 
           RowBox[{
            RowBox[{"myDOZZ", "[", 
             RowBox[{"w3", ",", "w2", ",", 
              RowBox[{"P", "//", "N"}]}], "]"}], "*", 
            RowBox[{"myDOZZ", "[", 
             RowBox[{"w1", ",", "w4", ",", 
              RowBox[{"P", "//", "N"}]}], "]"}], "*", 
            RowBox[{"myreg5Phintegralch4123", "[", "P", "]"}]}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"P", ",", 
           RowBox[{"epsC", "+", "del"}], ",", 
           RowBox[{
            RowBox[{"3", "/", "2"}], "+", 
            RowBox[{"1", "/", "10000000"}]}], ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", "/", "2"}], "-", 
              RowBox[{"(", 
               RowBox[{"epsC", "+", "del"}], ")"}]}], ")"}], "/", "npts2"}]}],
           "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"interp1", "=", 
       RowBox[{"Interpolation", "[", 
        RowBox[{"dpts1", ",", 
         RowBox[{"InterpolationOrder", "\[Rule]", "1"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"interp2", "=", 
       RowBox[{"Interpolation", "[", 
        RowBox[{"dpts2", ",", 
         RowBox[{"InterpolationOrder", "\[Rule]", "1"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"res", "=", 
       RowBox[{
        RowBox[{"Integrate", "[", 
         RowBox[{
          RowBox[{"interp1", "[", "P", "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"P", ",", "del", ",", 
            RowBox[{"epsC", "-", "del"}]}], "}"}]}], "]"}], "+", 
        RowBox[{"Integrate", "[", 
         RowBox[{
          RowBox[{"interp2", "[", "P", "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"P", ",", 
            RowBox[{"epsC", "+", "del"}], ",", 
            RowBox[{"3", "/", "2"}]}], "}"}]}], "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Return", "[", "res", "]"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"myregion5fullch4132", "[", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"res", "=", "0"}], ",", 
       RowBox[{"dpts1", "=", 
        RowBox[{"{", "}"}]}], ",", 
       RowBox[{"dpts2", "=", 
        RowBox[{"{", "}"}]}], ",", 
       RowBox[{"npts1", "=", "25"}], ",", 
       RowBox[{"npts2", "=", "70"}], ",", 
       RowBox[{"del", "=", 
        RowBox[{"1", "/", "1000"}]}], ",", "interp1", ",", "interp2"}], "}"}],
      ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"dpts1", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"P", ",", 
           RowBox[{
            RowBox[{"myDOZZ", "[", 
             RowBox[{"w2", ",", "w3", ",", 
              RowBox[{"P", "//", "N"}]}], "]"}], "*", 
            RowBox[{"myDOZZ", "[", 
             RowBox[{"w1", ",", "w4", ",", 
              RowBox[{"P", "//", "N"}]}], "]"}], "*", 
            RowBox[{"myreg5Phintegralch4132", "[", "P", "]"}]}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"P", ",", "del", ",", 
           RowBox[{"epsC", "-", "del", "+", 
            RowBox[{"1", "/", "10000000"}]}], ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"epsC", "-", "del", "-", "del"}], ")"}], "/", 
            "npts1"}]}], "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"dpts2", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"P", ",", 
           RowBox[{
            RowBox[{"myDOZZ", "[", 
             RowBox[{"w2", ",", "w3", ",", 
              RowBox[{"P", "//", "N"}]}], "]"}], "*", 
            RowBox[{"myDOZZ", "[", 
             RowBox[{"w1", ",", "w4", ",", 
              RowBox[{"P", "//", "N"}]}], "]"}], "*", 
            RowBox[{"myreg5Phintegralch4132", "[", "P", "]"}]}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"P", ",", 
           RowBox[{"epsC", "+", "del"}], ",", 
           RowBox[{
            RowBox[{"3", "/", "2"}], "+", 
            RowBox[{"1", "/", "10000000"}]}], ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", "/", "2"}], "-", 
              RowBox[{"(", 
               RowBox[{"epsC", "+", "del"}], ")"}]}], ")"}], "/", "npts2"}]}],
           "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"interp1", "=", 
       RowBox[{"Interpolation", "[", 
        RowBox[{"dpts1", ",", 
         RowBox[{"InterpolationOrder", "\[Rule]", "1"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"interp2", "=", 
       RowBox[{"Interpolation", "[", 
        RowBox[{"dpts2", ",", 
         RowBox[{"InterpolationOrder", "\[Rule]", "1"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"res", "=", 
       RowBox[{
        RowBox[{"Integrate", "[", 
         RowBox[{
          RowBox[{"interp1", "[", "P", "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"P", ",", "del", ",", 
            RowBox[{"epsC", "-", "del"}]}], "}"}]}], "]"}], "+", 
        RowBox[{"Integrate", "[", 
         RowBox[{
          RowBox[{"interp2", "[", "P", "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"P", ",", 
            RowBox[{"epsC", "+", "del"}], ",", 
            RowBox[{"3", "/", "2"}]}], "}"}]}], "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Return", "[", "res", "]"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"myregion5fullch4231", "[", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"res", "=", "0"}], ",", 
       RowBox[{"dpts1", "=", 
        RowBox[{"{", "}"}]}], ",", 
       RowBox[{"dpts2", "=", 
        RowBox[{"{", "}"}]}], ",", 
       RowBox[{"npts1", "=", "25"}], ",", 
       RowBox[{"npts2", "=", "70"}], ",", 
       RowBox[{"del", "=", 
        RowBox[{"1", "/", "1000"}]}], ",", "interp1", ",", "interp2"}], "}"}],
      ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"dpts1", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"P", ",", 
           RowBox[{
            RowBox[{"myDOZZ", "[", 
             RowBox[{"w1", ",", "w3", ",", 
              RowBox[{"P", "//", "N"}]}], "]"}], "*", 
            RowBox[{"myDOZZ", "[", 
             RowBox[{"w2", ",", "w4", ",", 
              RowBox[{"P", "//", "N"}]}], "]"}], "*", 
            RowBox[{"myreg5Phintegralch4231", "[", "P", "]"}]}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"P", ",", "del", ",", 
           RowBox[{"epsC", "-", "del", "+", 
            RowBox[{"1", "/", "10000000"}]}], ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"epsC", "-", "del", "-", "del"}], ")"}], "/", 
            "npts1"}]}], "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"dpts2", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"P", ",", 
           RowBox[{
            RowBox[{"myDOZZ", "[", 
             RowBox[{"w1", ",", "w3", ",", 
              RowBox[{"P", "//", "N"}]}], "]"}], "*", 
            RowBox[{"myDOZZ", "[", 
             RowBox[{"w2", ",", "w4", ",", 
              RowBox[{"P", "//", "N"}]}], "]"}], "*", 
            RowBox[{"myreg5Phintegralch4231", "[", "P", "]"}]}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"P", ",", 
           RowBox[{"epsC", "+", "del"}], ",", 
           RowBox[{
            RowBox[{"3", "/", "2"}], "+", 
            RowBox[{"1", "/", "10000000"}]}], ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", "/", "2"}], "-", 
              RowBox[{"(", 
               RowBox[{"epsC", "+", "del"}], ")"}]}], ")"}], "/", "npts2"}]}],
           "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"interp1", "=", 
       RowBox[{"Interpolation", "[", 
        RowBox[{"dpts1", ",", 
         RowBox[{"InterpolationOrder", "\[Rule]", "1"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"interp2", "=", 
       RowBox[{"Interpolation", "[", 
        RowBox[{"dpts2", ",", 
         RowBox[{"InterpolationOrder", "\[Rule]", "1"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"res", "=", 
       RowBox[{
        RowBox[{"Integrate", "[", 
         RowBox[{
          RowBox[{"interp1", "[", "P", "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"P", ",", "del", ",", 
            RowBox[{"epsC", "-", "del"}]}], "}"}]}], "]"}], "+", 
        RowBox[{"Integrate", "[", 
         RowBox[{
          RowBox[{"interp2", "[", "P", "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"P", ",", 
            RowBox[{"epsC", "+", "del"}], ",", 
            RowBox[{"3", "/", "2"}]}], "}"}]}], "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Return", "[", "res", "]"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"myregion5fullch4213", "[", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"res", "=", "0"}], ",", 
       RowBox[{"dpts1", "=", 
        RowBox[{"{", "}"}]}], ",", 
       RowBox[{"dpts2", "=", 
        RowBox[{"{", "}"}]}], ",", 
       RowBox[{"npts1", "=", "25"}], ",", 
       RowBox[{"npts2", "=", "70"}], ",", 
       RowBox[{"del", "=", 
        RowBox[{"1", "/", "1000"}]}], ",", "interp1", ",", "interp2"}], "}"}],
      ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"dpts1", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"P", ",", 
           RowBox[{
            RowBox[{"myDOZZ", "[", 
             RowBox[{"w3", ",", "w1", ",", 
              RowBox[{"P", "//", "N"}]}], "]"}], "*", 
            RowBox[{"myDOZZ", "[", 
             RowBox[{"w2", ",", "w4", ",", 
              RowBox[{"P", "//", "N"}]}], "]"}], "*", 
            RowBox[{"myreg5Phintegralch4213", "[", "P", "]"}]}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"P", ",", "del", ",", 
           RowBox[{"epsC", "-", "del", "+", 
            RowBox[{"1", "/", "10000000"}]}], ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"epsC", "-", "del", "-", "del"}], ")"}], "/", 
            "npts1"}]}], "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"dpts2", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"P", ",", 
           RowBox[{
            RowBox[{"myDOZZ", "[", 
             RowBox[{"w3", ",", "w1", ",", 
              RowBox[{"P", "//", "N"}]}], "]"}], "*", 
            RowBox[{"myDOZZ", "[", 
             RowBox[{"w2", ",", "w4", ",", 
              RowBox[{"P", "//", "N"}]}], "]"}], "*", 
            RowBox[{"myreg5Phintegralch4213", "[", "P", "]"}]}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"P", ",", 
           RowBox[{"epsC", "+", "del"}], ",", 
           RowBox[{
            RowBox[{"3", "/", "2"}], "+", 
            RowBox[{"1", "/", "10000000"}]}], ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", "/", "2"}], "-", 
              RowBox[{"(", 
               RowBox[{"epsC", "+", "del"}], ")"}]}], ")"}], "/", "npts2"}]}],
           "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"interp1", "=", 
       RowBox[{"Interpolation", "[", 
        RowBox[{"dpts1", ",", 
         RowBox[{"InterpolationOrder", "\[Rule]", "1"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"interp2", "=", 
       RowBox[{"Interpolation", "[", 
        RowBox[{"dpts2", ",", 
         RowBox[{"InterpolationOrder", "\[Rule]", "1"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"res", "=", 
       RowBox[{
        RowBox[{"Integrate", "[", 
         RowBox[{
          RowBox[{"interp1", "[", "P", "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"P", ",", "del", ",", 
            RowBox[{"epsC", "-", "del"}]}], "}"}]}], "]"}], "+", 
        RowBox[{"Integrate", "[", 
         RowBox[{
          RowBox[{"interp2", "[", "P", "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"P", ",", 
            RowBox[{"epsC", "+", "del"}], ",", 
            RowBox[{"3", "/", "2"}]}], "}"}]}], "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Return", "[", "res", "]"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.884718386075007*^9, 3.884718414200823*^9}, {
  3.88471847883018*^9, 3.884718480658256*^9}, {3.884718520728098*^9, 
  3.884718521057209*^9}, {3.88471856692352*^9, 3.88471856728765*^9}, {
  3.8847186068829317`*^9, 3.8847186078603373`*^9}, {3.884718646928525*^9, 
  3.884718697328541*^9}},
 CellLabel->
  "In[297]:=",ExpressionUUID->"25ab3ab2-cb34-4341-9c15-c39863b7dc03"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"my6regulatorsRegions1to4", "[", 
     RowBox[{
      RowBox[{"P_", "?", "NumericQ"}], ",", 
      RowBox[{"p_", "?", "NumericQ"}]}], "]"}], ":=", 
    RowBox[{"2", "*", 
     RowBox[{"NIntegrate", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"x", "^", "2"}], "+", 
             RowBox[{"y", "^", "2"}]}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"P", "^", "2"}], "+", 
             RowBox[{"p", "^", "2"}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "^", "2"}], "+", 
              RowBox[{"y", "^", "2"}]}], ")"}], "^", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"P", "^", "2"}], "+", 
              RowBox[{"p", "^", "2"}]}], ")"}]}], "*", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "-", "x"}], ")"}], "^", "2"}], "+", 
              RowBox[{"y", "^", "2"}]}], ")"}], "^", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "-", 
              RowBox[{"P", "^", "2"}], "-", 
              RowBox[{"p", "^", "2"}]}], ")"}]}]}], "+", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "^", "2"}], "+", 
              RowBox[{"y", "^", "2"}]}], ")"}], "^", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "-", 
              RowBox[{"P", "^", "2"}], "-", 
              RowBox[{"p", "^", "2"}]}], ")"}]}], "*", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "-", "x"}], ")"}], "^", "2"}], "+", 
              RowBox[{"y", "^", "2"}]}], ")"}], "^", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"P", "^", "2"}], "+", 
              RowBox[{"p", "^", "2"}]}], ")"}]}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", "x"}], ")"}], "^", "2"}], "+", 
             RowBox[{"y", "^", "2"}]}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"P", "^", "2"}], "+", 
             RowBox[{"p", "^", "2"}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", "x"}], ")"}], "^", "2"}], "+", 
             RowBox[{"y", "^", "2"}]}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             RowBox[{"P", "^", "2"}], "-", 
             RowBox[{"p", "^", "2"}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"x", "^", "2"}], "+", 
             RowBox[{"y", "^", "2"}]}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             RowBox[{"P", "^", "2"}], "-", 
             RowBox[{"p", "^", "2"}]}], ")"}]}]}], ")"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", 
         RowBox[{"1", "-", 
          RowBox[{"Sqrt", "[", 
           RowBox[{"1", "-", 
            RowBox[{"eps", "^", "2"}]}], "]"}]}], ",", 
         RowBox[{"1", "/", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"y", ",", "0", ",", 
         RowBox[{"Sqrt", "[", 
          RowBox[{"1", "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", "x"}], ")"}], "^", "2"}]}], "]"}]}], "}"}], 
       ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "Infinity"}], ",", 
       RowBox[{"PrecisionGoal", "\[Rule]", "precgoal"}], ",", 
       RowBox[{"MinRecursion", "\[Rule]", "minrec"}], ",", 
       RowBox[{"WorkingPrecision", "\[Rule]", "wprec"}]}], "]"}]}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Notice", " ", "factor", " ", "of", " ", 
     RowBox[{"1", "/", "2"}], " ", "above", " ", "in", " ", 
     "my6regulatorsRegions1to4"}], ",", " ", 
    RowBox[{
    "and", " ", "factor", " ", "of", " ", "2", " ", "below", " ", "in", " ", 
     "myregions1234regulatorsRs"}], ",", "t", ",", "u"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"myregions1234regulatorsRs", "[", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"res", "=", "0"}], ",", 
       RowBox[{"npts", "=", "35"}], ",", "Ppts", ",", "interp"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Ppts", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"P", ",", 
           RowBox[{"2", "*", 
            RowBox[{"myDOZZ", "[", 
             RowBox[{"w1", ",", "w2", ",", 
              RowBox[{"P", "//", "N"}]}], "]"}], "*", 
            RowBox[{"myDOZZ", "[", 
             RowBox[{"w3", ",", "w4", ",", 
              RowBox[{"P", "//", "N"}]}], "]"}], "*", "2", "*", 
            RowBox[{"NIntegrate", "[", 
             RowBox[{
              RowBox[{"Re", "[", 
               RowBox[{
                RowBox[{"myCleq1", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "I"}], "*", "w1"}], ",", 
                  RowBox[{
                   RowBox[{"-", "I"}], "*", "w2"}], ",", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"Ph", "+", 
                    RowBox[{"I", "*", "epsC"}]}], ")"}], "//", "N"}]}], "]"}],
                 "*", 
                RowBox[{"myCleq1", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "I"}], "*", "w3"}], ",", 
                  RowBox[{
                   RowBox[{"-", "I"}], "*", "w4"}], ",", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"Ph", "+", 
                    RowBox[{"I", "*", "epsC"}]}], ")"}], "//", "N"}]}], "]"}],
                 "*", 
                RowBox[{"my6regulatorsRegions1to4", "[", 
                 RowBox[{"P", ",", 
                  RowBox[{"Ph", "+", 
                   RowBox[{"I", "*", "epsC"}]}]}], "]"}]}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"Ph", ",", "0", ",", 
                RowBox[{"Sqrt", "[", 
                 RowBox[{
                  RowBox[{"epsC", "^", "2"}], "-", 
                  RowBox[{"P", "^", "2"}]}], "]"}]}], "}"}]}], "]"}]}]}], 
          "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"P", ",", "0", ",", 
           RowBox[{"epsC", "+", 
            RowBox[{"1", "/", "1000000"}]}], ",", 
           RowBox[{"epsC", "/", "npts"}]}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"interp", "=", 
       RowBox[{"Interpolation", "[", "Ppts", "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"res", "=", 
       RowBox[{"Integrate", "[", 
        RowBox[{
         RowBox[{"interp", "[", "P", "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"P", ",", "0", ",", "epsC"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Return", "[", "res", "]"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"myregions1234regulatorsRt", "[", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"res", "=", "0"}], ",", 
       RowBox[{"npts", "=", "35"}], ",", "Ppts", ",", "interp"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Ppts", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"P", ",", 
           RowBox[{"2", "*", 
            RowBox[{"myDOZZ", "[", 
             RowBox[{"w3", ",", "w2", ",", 
              RowBox[{"P", "//", "N"}]}], "]"}], "*", 
            RowBox[{"myDOZZ", "[", 
             RowBox[{"w1", ",", "w4", ",", 
              RowBox[{"P", "//", "N"}]}], "]"}], "*", "2", "*", 
            RowBox[{"NIntegrate", "[", 
             RowBox[{
              RowBox[{"Re", "[", 
               RowBox[{
                RowBox[{"myCleq1", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "I"}], "*", "w3"}], ",", 
                  RowBox[{
                   RowBox[{"-", "I"}], "*", "w2"}], ",", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"Ph", "+", 
                    RowBox[{"I", "*", "epsC"}]}], ")"}], "//", "N"}]}], "]"}],
                 "*", 
                RowBox[{"myCleq1", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "I"}], "*", "w1"}], ",", 
                  RowBox[{
                   RowBox[{"-", "I"}], "*", "w4"}], ",", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"Ph", "+", 
                    RowBox[{"I", "*", "epsC"}]}], ")"}], "//", "N"}]}], "]"}],
                 "*", 
                RowBox[{"my6regulatorsRegions1to4", "[", 
                 RowBox[{"P", ",", 
                  RowBox[{"Ph", "+", 
                   RowBox[{"I", "*", "epsC"}]}]}], "]"}]}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"Ph", ",", "0", ",", 
                RowBox[{"Sqrt", "[", 
                 RowBox[{
                  RowBox[{"epsC", "^", "2"}], "-", 
                  RowBox[{"P", "^", "2"}]}], "]"}]}], "}"}]}], "]"}]}]}], 
          "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"P", ",", "0", ",", 
           RowBox[{"epsC", "+", 
            RowBox[{"1", "/", "1000000"}]}], ",", 
           RowBox[{"epsC", "/", "npts"}]}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"interp", "=", 
       RowBox[{"Interpolation", "[", "Ppts", "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"res", "=", 
       RowBox[{"Integrate", "[", 
        RowBox[{
         RowBox[{"interp", "[", "P", "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"P", ",", "0", ",", "epsC"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Return", "[", "res", "]"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"myregions1234regulatorsRu", "[", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"res", "=", "0"}], ",", 
       RowBox[{"npts", "=", "35"}], ",", "Ppts", ",", "interp"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Ppts", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"P", ",", 
           RowBox[{"2", "*", 
            RowBox[{"myDOZZ", "[", 
             RowBox[{"w1", ",", "w3", ",", 
              RowBox[{"P", "//", "N"}]}], "]"}], "*", 
            RowBox[{"myDOZZ", "[", 
             RowBox[{"w2", ",", "w4", ",", 
              RowBox[{"P", "//", "N"}]}], "]"}], "*", "2", "*", 
            RowBox[{"NIntegrate", "[", 
             RowBox[{
              RowBox[{"Re", "[", 
               RowBox[{
                RowBox[{"myCleq1", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "I"}], "*", "w1"}], ",", 
                  RowBox[{
                   RowBox[{"-", "I"}], "*", "w3"}], ",", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"Ph", "+", 
                    RowBox[{"I", "*", "epsC"}]}], ")"}], "//", "N"}]}], "]"}],
                 "*", 
                RowBox[{"myCleq1", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "I"}], "*", "w2"}], ",", 
                  RowBox[{
                   RowBox[{"-", "I"}], "*", "w4"}], ",", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"Ph", "+", 
                    RowBox[{"I", "*", "epsC"}]}], ")"}], "//", "N"}]}], "]"}],
                 "*", 
                RowBox[{"my6regulatorsRegions1to4", "[", 
                 RowBox[{"P", ",", 
                  RowBox[{"Ph", "+", 
                   RowBox[{"I", "*", "epsC"}]}]}], "]"}]}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"Ph", ",", "0", ",", 
                RowBox[{"Sqrt", "[", 
                 RowBox[{
                  RowBox[{"epsC", "^", "2"}], "-", 
                  RowBox[{"P", "^", "2"}]}], "]"}]}], "}"}]}], "]"}]}]}], 
          "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"P", ",", "0", ",", 
           RowBox[{"epsC", "+", 
            RowBox[{"1", "/", "1000000"}]}], ",", 
           RowBox[{"epsC", "/", "npts"}]}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"interp", "=", 
       RowBox[{"Interpolation", "[", "Ppts", "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"res", "=", 
       RowBox[{"Integrate", "[", 
        RowBox[{
         RowBox[{"interp", "[", "P", "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"P", ",", "0", ",", "epsC"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Return", "[", "res", "]"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.884717610471059*^9, 3.884717624627597*^9}, {
   3.884718087573278*^9, 3.8847180961783457`*^9}, {3.884718134404784*^9, 
   3.8847181438230333`*^9}, {3.884718184288093*^9, 3.8847182601843576`*^9}, 
   3.884719988619142*^9, {3.884720034312036*^9, 3.884720083011877*^9}},
 CellLabel->
  "In[303]:=",ExpressionUUID->"5eff4683-88d7-4691-9b05-c0fc655d90ee"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"P", " ", "integration", " ", 
    RowBox[{"(", 
     RowBox[{"c", "=", 
      RowBox[{"25", " ", "Liuoville"}]}], ")"}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{"Pmin", ",", "Pmax", ",", "nPpts"}], "}"}], "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"1", "/", "1000"}], ",", 
       RowBox[{"5", "/", "2"}], ",", "60"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Pstep", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"Pmax", "-", "Pmin"}], ")"}], "/", "nPpts"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"regions", " ", "1"}], ",", "2", ",", "3", ",", "4"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
    "Print", "[", 
     "\"\<*********************** Begin computation of regions 1,2,3,4 \
***********************\>\"", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", "\"\<****** ch4321 \>\"", "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"mydataRegions1234ch4321", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"P", ",", 
         RowBox[{"P", "//", "N"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"P", ",", "Pmin", ",", 
         RowBox[{"Pmax", "+", 
          RowBox[{"1", "/", "1000000"}]}], ",", "Pstep"}], "}"}]}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"mydataRegions1234ch4321", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}], "=", 
        RowBox[{
         RowBox[{
          RowBox[{"myDOZZ", "[", 
           RowBox[{"w1", ",", "w2", ",", 
            RowBox[{
             RowBox[{
              RowBox[{"mydataRegions1234ch4321", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], "//", "N"}]}], "]"}], "*", 
          RowBox[{"myDOZZ", "[", 
           RowBox[{"w3", ",", "w4", ",", 
            RowBox[{
             RowBox[{
              RowBox[{"mydataRegions1234ch4321", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], "//", "N"}]}], "]"}], "*", 
          RowBox[{"myregions1to4Phintegralch4321", "[", 
           RowBox[{
            RowBox[{"mydataRegions1234ch4321", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "//", "Re"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Mod", "[", 
           RowBox[{"i", ",", "2"}], "]"}], "==", "0"}], ",", 
         RowBox[{
          RowBox[{"Print", "[", 
           RowBox[{"\"\<i = \>\"", "<>", 
            RowBox[{"ToString", "[", "i", "]"}], "<>", "\"\<, value = \>\"", "<>", 
            RowBox[{"ToString", "[", 
             RowBox[{
              RowBox[{"mydataRegions1234ch4321", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "//", "N"}], "]"}]}], "]"}], 
          ";"}]}], "]"}], ";"}], "\[IndentingNewLine]", ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"nPpts", "+", "1"}]}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"save", " ", "data"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
    "Print", "[", "\"\<Saving data mydataRegions1234ch4321.\>\"", "]"}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"stmp", "=", 
     RowBox[{"OpenWrite", "[", 
      RowBox[{"\"\<./mydataRegions1234ch4321_w1e_\>\"", "<>", 
       RowBox[{"myvar", "[", "w1", "]"}], "<>", "\"\<_w2e_\>\"", "<>", 
       RowBox[{"myvar", "[", "w2", "]"}], "<>", "\"\<_w3e_\>\"", "<>", 
       RowBox[{"myvar", "[", "w3", "]"}], "<>", "\"\<_w4e_\>\"", "<>", 
       RowBox[{"myvar", "[", "w4", "]"}], "<>", "\"\<.txt\>\""}], "]"}]}], 
    ";"}], "\n", 
   RowBox[{
    RowBox[{"Write", "[", 
     RowBox[{"stmp", ",", "mydataRegions1234ch4321"}], "]"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"Close", "[", "stmp", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"compute", " ", "integral"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"interpRegions1to4ch4321", "=", 
     RowBox[{"Interpolation", "[", "mydataRegions1234ch4321", "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"integralRegions1to4ch4321", "=", 
     RowBox[{"Integrate", "[", 
      RowBox[{
       RowBox[{"interpRegions1to4ch4321", "[", "P", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"P", ",", "Pmin", ",", "Pmax"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", "\"\<****** ch4312 \>\"", "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"mydataRegions1234ch4312", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"P", ",", 
         RowBox[{"P", "//", "N"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"P", ",", "Pmin", ",", 
         RowBox[{"Pmax", "+", 
          RowBox[{"1", "/", "1000000"}]}], ",", "Pstep"}], "}"}]}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"mydataRegions1234ch4312", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}], "=", 
        RowBox[{
         RowBox[{
          RowBox[{"myDOZZ", "[", 
           RowBox[{"w2", ",", "w1", ",", 
            RowBox[{
             RowBox[{
              RowBox[{"mydataRegions1234ch4312", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], "//", "N"}]}], "]"}], "*", 
          RowBox[{"myDOZZ", "[", 
           RowBox[{"w3", ",", "w4", ",", 
            RowBox[{
             RowBox[{
              RowBox[{"mydataRegions1234ch4312", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], "//", "N"}]}], "]"}], "*", 
          RowBox[{"myregions1to4Phintegralch4312", "[", 
           RowBox[{
            RowBox[{"mydataRegions1234ch4312", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "//", "Re"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Mod", "[", 
           RowBox[{"i", ",", "2"}], "]"}], "==", "0"}], ",", 
         RowBox[{
          RowBox[{"Print", "[", 
           RowBox[{"\"\<i = \>\"", "<>", 
            RowBox[{"ToString", "[", "i", "]"}], "<>", "\"\<, value = \>\"", "<>", 
            RowBox[{"ToString", "[", 
             RowBox[{
              RowBox[{"mydataRegions1234ch4312", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "//", "N"}], "]"}]}], "]"}], 
          ";"}]}], "]"}], ";"}], "\[IndentingNewLine]", ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"nPpts", "+", "1"}]}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"save", " ", "data"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
    "Print", "[", "\"\<Saving data mydataRegions1234ch4312.\>\"", "]"}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"stmp", "=", 
     RowBox[{"OpenWrite", "[", 
      RowBox[{"\"\<./mydataRegions1234ch4312_w1e_\>\"", "<>", 
       RowBox[{"myvar", "[", "w1", "]"}], "<>", "\"\<_w2e_\>\"", "<>", 
       RowBox[{"myvar", "[", "w2", "]"}], "<>", "\"\<_w3e_\>\"", "<>", 
       RowBox[{"myvar", "[", "w3", "]"}], "<>", "\"\<_w4e_\>\"", "<>", 
       RowBox[{"myvar", "[", "w4", "]"}], "<>", "\"\<.txt\>\""}], "]"}]}], 
    ";"}], "\n", 
   RowBox[{
    RowBox[{"Write", "[", 
     RowBox[{"stmp", ",", "mydataRegions1234ch4312"}], "]"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"Close", "[", "stmp", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"compute", " ", "integral"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"interpRegions1to4ch4312", "=", 
     RowBox[{"Interpolation", "[", "mydataRegions1234ch4312", "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"integralRegions1to4ch4312", "=", 
     RowBox[{"Integrate", "[", 
      RowBox[{
       RowBox[{"interpRegions1to4ch4312", "[", "P", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"P", ",", "Pmin", ",", "Pmax"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", "\"\<****** ch4123 \>\"", "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"mydataRegions1234ch4123", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"P", ",", 
         RowBox[{"P", "//", "N"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"P", ",", "Pmin", ",", 
         RowBox[{"Pmax", "+", 
          RowBox[{"1", "/", "1000000"}]}], ",", "Pstep"}], "}"}]}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"mydataRegions1234ch4123", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}], "=", 
        RowBox[{
         RowBox[{
          RowBox[{"myDOZZ", "[", 
           RowBox[{"w3", ",", "w2", ",", 
            RowBox[{
             RowBox[{
              RowBox[{"mydataRegions1234ch4123", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], "//", "N"}]}], "]"}], "*", 
          RowBox[{"myDOZZ", "[", 
           RowBox[{"w1", ",", "w4", ",", 
            RowBox[{
             RowBox[{
              RowBox[{"mydataRegions1234ch4123", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], "//", "N"}]}], "]"}], "*", 
          RowBox[{"myregions1to4Phintegralch4123", "[", 
           RowBox[{
            RowBox[{"mydataRegions1234ch4123", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "//", "Re"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Mod", "[", 
           RowBox[{"i", ",", "2"}], "]"}], "==", "0"}], ",", 
         RowBox[{
          RowBox[{"Print", "[", 
           RowBox[{"\"\<i = \>\"", "<>", 
            RowBox[{"ToString", "[", "i", "]"}], "<>", "\"\<, value = \>\"", "<>", 
            RowBox[{"ToString", "[", 
             RowBox[{
              RowBox[{"mydataRegions1234ch4123", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "//", "N"}], "]"}]}], "]"}], 
          ";"}]}], "]"}], ";"}], "\[IndentingNewLine]", ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"nPpts", "+", "1"}]}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"save", " ", "data"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
    "Print", "[", "\"\<Saving data mydataRegions1234ch4123.\>\"", "]"}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"stmp", "=", 
     RowBox[{"OpenWrite", "[", 
      RowBox[{"\"\<./mydataRegions1234ch4123_w1e_\>\"", "<>", 
       RowBox[{"myvar", "[", "w1", "]"}], "<>", "\"\<_w2e_\>\"", "<>", 
       RowBox[{"myvar", "[", "w2", "]"}], "<>", "\"\<_w3e_\>\"", "<>", 
       RowBox[{"myvar", "[", "w3", "]"}], "<>", "\"\<_w4e_\>\"", "<>", 
       RowBox[{"myvar", "[", "w4", "]"}], "<>", "\"\<.txt\>\""}], "]"}]}], 
    ";"}], "\n", 
   RowBox[{
    RowBox[{"Write", "[", 
     RowBox[{"stmp", ",", "mydataRegions1234ch4123"}], "]"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"Close", "[", "stmp", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"compute", " ", "integral"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"interpRegions1to4ch4123", "=", 
     RowBox[{"Interpolation", "[", "mydataRegions1234ch4123", "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"integralRegions1to4ch4123", "=", 
     RowBox[{"Integrate", "[", 
      RowBox[{
       RowBox[{"interpRegions1to4ch4123", "[", "P", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"P", ",", "Pmin", ",", "Pmax"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", "\"\<****** ch4132 \>\"", "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"mydataRegions1234ch4132", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"P", ",", 
         RowBox[{"P", "//", "N"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"P", ",", "Pmin", ",", 
         RowBox[{"Pmax", "+", 
          RowBox[{"1", "/", "1000000"}]}], ",", "Pstep"}], "}"}]}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"mydataRegions1234ch4132", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}], "=", 
        RowBox[{
         RowBox[{
          RowBox[{"myDOZZ", "[", 
           RowBox[{"w2", ",", "w3", ",", 
            RowBox[{
             RowBox[{
              RowBox[{"mydataRegions1234ch4132", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], "//", "N"}]}], "]"}], "*", 
          RowBox[{"myDOZZ", "[", 
           RowBox[{"w1", ",", "w4", ",", 
            RowBox[{
             RowBox[{
              RowBox[{"mydataRegions1234ch4132", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], "//", "N"}]}], "]"}], "*", 
          RowBox[{"myregions1to4Phintegralch4132", "[", 
           RowBox[{
            RowBox[{"mydataRegions1234ch4132", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "//", "Re"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Mod", "[", 
           RowBox[{"i", ",", "2"}], "]"}], "==", "0"}], ",", 
         RowBox[{
          RowBox[{"Print", "[", 
           RowBox[{"\"\<i = \>\"", "<>", 
            RowBox[{"ToString", "[", "i", "]"}], "<>", "\"\<, value = \>\"", "<>", 
            RowBox[{"ToString", "[", 
             RowBox[{
              RowBox[{"mydataRegions1234ch4132", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "//", "N"}], "]"}]}], "]"}], 
          ";"}]}], "]"}], ";"}], "\[IndentingNewLine]", ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"nPpts", "+", "1"}]}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"save", " ", "data"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
    "Print", "[", "\"\<Saving data mydataRegions1234ch4132.\>\"", "]"}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"stmp", "=", 
     RowBox[{"OpenWrite", "[", 
      RowBox[{"\"\<./mydataRegions1234ch4132_w1e_\>\"", "<>", 
       RowBox[{"myvar", "[", "w1", "]"}], "<>", "\"\<_w2e_\>\"", "<>", 
       RowBox[{"myvar", "[", "w2", "]"}], "<>", "\"\<_w3e_\>\"", "<>", 
       RowBox[{"myvar", "[", "w3", "]"}], "<>", "\"\<_w4e_\>\"", "<>", 
       RowBox[{"myvar", "[", "w4", "]"}], "<>", "\"\<.txt\>\""}], "]"}]}], 
    ";"}], "\n", 
   RowBox[{
    RowBox[{"Write", "[", 
     RowBox[{"stmp", ",", "mydataRegions1234ch4132"}], "]"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"Close", "[", "stmp", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"compute", " ", "integral"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"interpRegions1to4ch4132", "=", 
     RowBox[{"Interpolation", "[", "mydataRegions1234ch4132", "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"integralRegions1to4ch4132", "=", 
     RowBox[{"Integrate", "[", 
      RowBox[{
       RowBox[{"interpRegions1to4ch4132", "[", "P", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"P", ",", "Pmin", ",", "Pmax"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", "\"\<****** ch4231 \>\"", "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"mydataRegions1234ch4231", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"P", ",", 
         RowBox[{"P", "//", "N"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"P", ",", "Pmin", ",", 
         RowBox[{"Pmax", "+", 
          RowBox[{"1", "/", "1000000"}]}], ",", "Pstep"}], "}"}]}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"mydataRegions1234ch4231", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}], "=", 
        RowBox[{
         RowBox[{
          RowBox[{"myDOZZ", "[", 
           RowBox[{"w1", ",", "w3", ",", 
            RowBox[{
             RowBox[{
              RowBox[{"mydataRegions1234ch4231", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], "//", "N"}]}], "]"}], "*", 
          RowBox[{"myDOZZ", "[", 
           RowBox[{"w2", ",", "w4", ",", 
            RowBox[{
             RowBox[{
              RowBox[{"mydataRegions1234ch4231", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], "//", "N"}]}], "]"}], "*", 
          RowBox[{"myregions1to4Phintegralch4231", "[", 
           RowBox[{
            RowBox[{"mydataRegions1234ch4231", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "//", "Re"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Mod", "[", 
           RowBox[{"i", ",", "2"}], "]"}], "==", "0"}], ",", 
         RowBox[{
          RowBox[{"Print", "[", 
           RowBox[{"\"\<i = \>\"", "<>", 
            RowBox[{"ToString", "[", "i", "]"}], "<>", "\"\<, value = \>\"", "<>", 
            RowBox[{"ToString", "[", 
             RowBox[{
              RowBox[{"mydataRegions1234ch4231", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "//", "N"}], "]"}]}], "]"}], 
          ";"}]}], "]"}], ";"}], "\[IndentingNewLine]", ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"nPpts", "+", "1"}]}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"save", " ", "data"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
    "Print", "[", "\"\<Saving data mydataRegions1234ch4231.\>\"", "]"}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"stmp", "=", 
     RowBox[{"OpenWrite", "[", 
      RowBox[{"\"\<./mydataRegions1234ch4231_w1e_\>\"", "<>", 
       RowBox[{"myvar", "[", "w1", "]"}], "<>", "\"\<_w2e_\>\"", "<>", 
       RowBox[{"myvar", "[", "w2", "]"}], "<>", "\"\<_w3e_\>\"", "<>", 
       RowBox[{"myvar", "[", "w3", "]"}], "<>", "\"\<_w4e_\>\"", "<>", 
       RowBox[{"myvar", "[", "w4", "]"}], "<>", "\"\<.txt\>\""}], "]"}]}], 
    ";"}], "\n", 
   RowBox[{
    RowBox[{"Write", "[", 
     RowBox[{"stmp", ",", "mydataRegions1234ch4231"}], "]"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"Close", "[", "stmp", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"compute", " ", "integral"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"interpRegions1to4ch4231", "=", 
     RowBox[{"Interpolation", "[", "mydataRegions1234ch4231", "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"integralRegions1to4ch4231", "=", 
     RowBox[{"Integrate", "[", 
      RowBox[{
       RowBox[{"interpRegions1to4ch4231", "[", "P", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"P", ",", "Pmin", ",", "Pmax"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", "\"\<****** ch4213 \>\"", "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"mydataRegions1234ch4213", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"P", ",", 
         RowBox[{"P", "//", "N"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"P", ",", "Pmin", ",", 
         RowBox[{"Pmax", "+", 
          RowBox[{"1", "/", "1000000"}]}], ",", "Pstep"}], "}"}]}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"mydataRegions1234ch4213", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}], "=", 
        RowBox[{
         RowBox[{
          RowBox[{"myDOZZ", "[", 
           RowBox[{"w3", ",", "w1", ",", 
            RowBox[{
             RowBox[{
              RowBox[{"mydataRegions1234ch4213", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], "//", "N"}]}], "]"}], "*", 
          RowBox[{"myDOZZ", "[", 
           RowBox[{"w2", ",", "w4", ",", 
            RowBox[{
             RowBox[{
              RowBox[{"mydataRegions1234ch4213", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], "//", "N"}]}], "]"}], "*", 
          RowBox[{"myregions1to4Phintegralch4213", "[", 
           RowBox[{
            RowBox[{"mydataRegions1234ch4213", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "//", "Re"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Mod", "[", 
           RowBox[{"i", ",", "2"}], "]"}], "==", "0"}], ",", 
         RowBox[{
          RowBox[{"Print", "[", 
           RowBox[{"\"\<i = \>\"", "<>", 
            RowBox[{"ToString", "[", "i", "]"}], "<>", "\"\<, value = \>\"", "<>", 
            RowBox[{"ToString", "[", 
             RowBox[{
              RowBox[{"mydataRegions1234ch4213", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "//", "N"}], "]"}]}], "]"}], 
          ";"}]}], "]"}], ";"}], "\[IndentingNewLine]", ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"nPpts", "+", "1"}]}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"save", " ", "data"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
    "Print", "[", "\"\<Saving data mydataRegions1234ch4213.\>\"", "]"}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"stmp", "=", 
     RowBox[{"OpenWrite", "[", 
      RowBox[{"\"\<./mydataRegions1234ch4213_w1e_\>\"", "<>", 
       RowBox[{"myvar", "[", "w1", "]"}], "<>", "\"\<_w2e_\>\"", "<>", 
       RowBox[{"myvar", "[", "w2", "]"}], "<>", "\"\<_w3e_\>\"", "<>", 
       RowBox[{"myvar", "[", "w3", "]"}], "<>", "\"\<_w4e_\>\"", "<>", 
       RowBox[{"myvar", "[", "w4", "]"}], "<>", "\"\<.txt\>\""}], "]"}]}], 
    ";"}], "\n", 
   RowBox[{
    RowBox[{"Write", "[", 
     RowBox[{"stmp", ",", "mydataRegions1234ch4213"}], "]"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"Close", "[", "stmp", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"compute", " ", "integral"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"interpRegions1to4ch4213", "=", 
     RowBox[{"Interpolation", "[", "mydataRegions1234ch4213", "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"integralRegions1to4ch4213", "=", 
     RowBox[{"Integrate", "[", 
      RowBox[{
       RowBox[{"interpRegions1to4ch4213", "[", "P", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"P", ",", "Pmin", ",", "Pmax"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.867678978527382*^9, 3.867679138269711*^9}, {
   3.8677505709861517`*^9, 3.867750571390849*^9}, {3.8677506292484818`*^9, 
   3.8677506409942513`*^9}, {3.86775073364222*^9, 3.8677508272810926`*^9}, {
   3.867750973826201*^9, 3.867751018465104*^9}, {3.867751067293099*^9, 
   3.867751130791637*^9}, {3.867751169613125*^9, 3.867751189404463*^9}, {
   3.867751259763479*^9, 3.8677513328223886`*^9}, {3.867751364045125*^9, 
   3.867751399848215*^9}, 3.867751436073196*^9, {3.8677515503101482`*^9, 
   3.867751699890486*^9}, {3.867751865282321*^9, 3.8677518986365347`*^9}, {
   3.867770675114952*^9, 3.867770761619666*^9}, {3.8677934818556337`*^9, 
   3.867793482265711*^9}, {3.8677938481737623`*^9, 3.86779384823298*^9}, {
   3.884718811231372*^9, 3.88471881918622*^9}, {3.8847188642624617`*^9, 
   3.884718866822089*^9}, {3.884718909369775*^9, 3.884719098730541*^9}, {
   3.884719202339768*^9, 3.8847192471192207`*^9}, 3.884719289599855*^9, {
   3.884719430909479*^9, 3.884719458297776*^9}, {3.884719488305715*^9, 
   3.884719506927853*^9}},ExpressionUUID->"3878f37d-61b4-4449-a13c-\
c2be43e0110f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"region", " ", "5", " ", "computation"}], ",", " ", 
    RowBox[{"which", " ", "includes", " ", 
     RowBox[{"regulators", "!"}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
    "Print", "[", 
     "\"\<*********************** Begin computation of region 5 \
***********************\>\"", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", "\"\<****** ch4321 \>\"", "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"integralRegion5ch4321", "=", 
     RowBox[{"myregion5fullch4321", "[", "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"save", " ", "data"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", "\"\<Saving data integralRegion5ch4321.\>\"", "]"}],
     ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"stmp", "=", 
     RowBox[{"OpenWrite", "[", 
      RowBox[{"\"\<./integralRegion5ch4321_w1e_\>\"", "<>", 
       RowBox[{"myvar", "[", "w1", "]"}], "<>", "\"\<_w2e_\>\"", "<>", 
       RowBox[{"myvar", "[", "w2", "]"}], "<>", "\"\<_w3e_\>\"", "<>", 
       RowBox[{"myvar", "[", "w3", "]"}], "<>", "\"\<_w4e_\>\"", "<>", 
       RowBox[{"myvar", "[", "w4", "]"}], "<>", "\"\<.txt\>\""}], "]"}]}], 
    ";"}], "\n", 
   RowBox[{
    RowBox[{"Write", "[", 
     RowBox[{"stmp", ",", "integralRegion5ch4321"}], "]"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"Close", "[", "stmp", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", "\"\<****** ch4312 \>\"", "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"integralRegion5ch4312", "=", 
     RowBox[{"myregion5fullch4312", "[", "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"save", " ", "data"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", "\"\<Saving data integralRegion5ch4312.\>\"", "]"}],
     ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"stmp", "=", 
     RowBox[{"OpenWrite", "[", 
      RowBox[{"\"\<./integralRegion5ch4312_w1e_\>\"", "<>", 
       RowBox[{"myvar", "[", "w1", "]"}], "<>", "\"\<_w2e_\>\"", "<>", 
       RowBox[{"myvar", "[", "w2", "]"}], "<>", "\"\<_w3e_\>\"", "<>", 
       RowBox[{"myvar", "[", "w3", "]"}], "<>", "\"\<_w4e_\>\"", "<>", 
       RowBox[{"myvar", "[", "w4", "]"}], "<>", "\"\<.txt\>\""}], "]"}]}], 
    ";"}], "\n", 
   RowBox[{
    RowBox[{"Write", "[", 
     RowBox[{"stmp", ",", "integralRegion5ch4312"}], "]"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"Close", "[", "stmp", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", "\"\<****** ch4123 \>\"", "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"integralRegion5ch4123", "=", 
     RowBox[{"myregion5fullch4123", "[", "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"save", " ", "data"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", "\"\<Saving data integralRegion5ch4123.\>\"", "]"}],
     ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"stmp", "=", 
     RowBox[{"OpenWrite", "[", 
      RowBox[{"\"\<./integralRegion5ch4123_w1e_\>\"", "<>", 
       RowBox[{"myvar", "[", "w1", "]"}], "<>", "\"\<_w2e_\>\"", "<>", 
       RowBox[{"myvar", "[", "w2", "]"}], "<>", "\"\<_w3e_\>\"", "<>", 
       RowBox[{"myvar", "[", "w3", "]"}], "<>", "\"\<_w4e_\>\"", "<>", 
       RowBox[{"myvar", "[", "w4", "]"}], "<>", "\"\<.txt\>\""}], "]"}]}], 
    ";"}], "\n", 
   RowBox[{
    RowBox[{"Write", "[", 
     RowBox[{"stmp", ",", "integralRegion5ch4123"}], "]"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"Close", "[", "stmp", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", "\"\<****** ch4132 \>\"", "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"integralRegion5ch4132", "=", 
     RowBox[{"myregion5fullch4132", "[", "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"save", " ", "data"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", "\"\<Saving data integralRegion5ch4132.\>\"", "]"}],
     ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"stmp", "=", 
     RowBox[{"OpenWrite", "[", 
      RowBox[{"\"\<./integralRegion5ch4132_w1e_\>\"", "<>", 
       RowBox[{"myvar", "[", "w1", "]"}], "<>", "\"\<_w2e_\>\"", "<>", 
       RowBox[{"myvar", "[", "w2", "]"}], "<>", "\"\<_w3e_\>\"", "<>", 
       RowBox[{"myvar", "[", "w3", "]"}], "<>", "\"\<_w4e_\>\"", "<>", 
       RowBox[{"myvar", "[", "w4", "]"}], "<>", "\"\<.txt\>\""}], "]"}]}], 
    ";"}], "\n", 
   RowBox[{
    RowBox[{"Write", "[", 
     RowBox[{"stmp", ",", "integralRegion5ch4132"}], "]"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"Close", "[", "stmp", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", "\"\<****** ch4231 \>\"", "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"integralRegion5ch4231", "=", 
     RowBox[{"myregion5fullch4231", "[", "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"save", " ", "data"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", "\"\<Saving data integralRegion5ch4231.\>\"", "]"}],
     ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"stmp", "=", 
     RowBox[{"OpenWrite", "[", 
      RowBox[{"\"\<./integralRegion5ch4231_w1e_\>\"", "<>", 
       RowBox[{"myvar", "[", "w1", "]"}], "<>", "\"\<_w2e_\>\"", "<>", 
       RowBox[{"myvar", "[", "w2", "]"}], "<>", "\"\<_w3e_\>\"", "<>", 
       RowBox[{"myvar", "[", "w3", "]"}], "<>", "\"\<_w4e_\>\"", "<>", 
       RowBox[{"myvar", "[", "w4", "]"}], "<>", "\"\<.txt\>\""}], "]"}]}], 
    ";"}], "\n", 
   RowBox[{
    RowBox[{"Write", "[", 
     RowBox[{"stmp", ",", "integralRegion5ch4231"}], "]"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"Close", "[", "stmp", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", "\"\<****** ch4213 \>\"", "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"integralRegion5ch4213", "=", 
     RowBox[{"myregion5fullch4213", "[", "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"save", " ", "data"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", "\"\<Saving data integralRegion5ch4213.\>\"", "]"}],
     ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"stmp", "=", 
     RowBox[{"OpenWrite", "[", 
      RowBox[{"\"\<./integralRegion5ch4213_w1e_\>\"", "<>", 
       RowBox[{"myvar", "[", "w1", "]"}], "<>", "\"\<_w2e_\>\"", "<>", 
       RowBox[{"myvar", "[", "w2", "]"}], "<>", "\"\<_w3e_\>\"", "<>", 
       RowBox[{"myvar", "[", "w3", "]"}], "<>", "\"\<_w4e_\>\"", "<>", 
       RowBox[{"myvar", "[", "w4", "]"}], "<>", "\"\<.txt\>\""}], "]"}]}], 
    ";"}], "\n", 
   RowBox[{
    RowBox[{"Write", "[", 
     RowBox[{"stmp", ",", "integralRegion5ch4213"}], "]"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"Close", "[", "stmp", "]"}], ";"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.867751702235046*^9, 3.8677517136482553`*^9}, {
   3.867751912528696*^9, 3.867751921589191*^9}, {3.867751982999028*^9, 
   3.8677519956407413`*^9}, {3.867752053683075*^9, 3.867752067579303*^9}, 
   3.869939085599565*^9, {3.884719575434856*^9, 3.884719611540566*^9}, {
   3.884719658511848*^9, 3.8847196837688227`*^9}, {3.8847197682632713`*^9, 
   3.884719933341688*^9}},ExpressionUUID->"c723f169-f7dc-4df2-b3e4-\
e04b8c593d54"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "finite", " ", "piece", " ", "from", " ", "regulators", " ", "in", " ", 
     "regions", " ", "1"}], "-", "4"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
    "Print", "[", 
     "\"\<*********************** Begin computation regulator contributions \
in regions 1 to 4 ***********************\>\"", "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", "\"\<****** Rs \>\"", "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"integralRegions1to4Rs", "=", 
     RowBox[{"myregions1234regulatorsRs", "[", "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"save", " ", "data"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", "\"\<Saving data integralRegions1to4Rs.\>\"", "]"}],
     ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"stmp", "=", 
     RowBox[{"OpenWrite", "[", 
      RowBox[{"\"\<./integralRegions1to4Rs_w1e_\>\"", "<>", 
       RowBox[{"myvar", "[", "w1", "]"}], "<>", "\"\<_w2e_\>\"", "<>", 
       RowBox[{"myvar", "[", "w2", "]"}], "<>", "\"\<_w3e_\>\"", "<>", 
       RowBox[{"myvar", "[", "w3", "]"}], "<>", "\"\<_w4e_\>\"", "<>", 
       RowBox[{"myvar", "[", "w4", "]"}], "<>", "\"\<.txt\>\""}], "]"}]}], 
    ";"}], "\n", 
   RowBox[{
    RowBox[{"Write", "[", 
     RowBox[{"stmp", ",", "integralRegions1to4Rs"}], "]"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"Close", "[", "stmp", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", "\"\<****** Rt \>\"", "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"integralRegions1to4Rt", "=", 
     RowBox[{"myregions1234regulatorsRt", "[", "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"save", " ", "data"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", "\"\<Saving data integralRegions1to4Rt.\>\"", "]"}],
     ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"stmp", "=", 
     RowBox[{"OpenWrite", "[", 
      RowBox[{"\"\<./integralRegions1to4Rt_w1e_\>\"", "<>", 
       RowBox[{"myvar", "[", "w1", "]"}], "<>", "\"\<_w2e_\>\"", "<>", 
       RowBox[{"myvar", "[", "w2", "]"}], "<>", "\"\<_w3e_\>\"", "<>", 
       RowBox[{"myvar", "[", "w3", "]"}], "<>", "\"\<_w4e_\>\"", "<>", 
       RowBox[{"myvar", "[", "w4", "]"}], "<>", "\"\<.txt\>\""}], "]"}]}], 
    ";"}], "\n", 
   RowBox[{
    RowBox[{"Write", "[", 
     RowBox[{"stmp", ",", "integralRegions1to4Rt"}], "]"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"Close", "[", "stmp", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", "\"\<****** Ru \>\"", "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"integralRegions1to4Ru", "=", 
     RowBox[{"myregions1234regulatorsRu", "[", "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"save", " ", "data"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", "\"\<Saving data integralRegions1to4Ru.\>\"", "]"}],
     ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"stmp", "=", 
     RowBox[{"OpenWrite", "[", 
      RowBox[{"\"\<./integralRegions1to4Ru_w1e_\>\"", "<>", 
       RowBox[{"myvar", "[", "w1", "]"}], "<>", "\"\<_w2e_\>\"", "<>", 
       RowBox[{"myvar", "[", "w2", "]"}], "<>", "\"\<_w3e_\>\"", "<>", 
       RowBox[{"myvar", "[", "w3", "]"}], "<>", "\"\<_w4e_\>\"", "<>", 
       RowBox[{"myvar", "[", "w4", "]"}], "<>", "\"\<.txt\>\""}], "]"}]}], 
    ";"}], "\n", 
   RowBox[{
    RowBox[{"Write", "[", 
     RowBox[{"stmp", ",", "integralRegions1to4Ru"}], "]"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"Close", "[", "stmp", "]"}], ";"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.884720120405038*^9, 3.8847201563633127`*^9}, {
  3.884720191651697*^9, 3.884720248482284*^9}, {3.884720329493559*^9, 
  3.8847203650544767`*^9}},ExpressionUUID->"f3d0d700-4406-483e-a0ee-\
6fb975a43b77"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Combine", " ", "and", " ", "obtain", " ", "final", " ", "result"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"wavefunction", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "integralRegions1to4ch4321", "+", "integralRegions1to4ch4312", "+", 
        "integralRegions1to4ch4123", "+", "integralRegions1to4ch4132", "+", 
        "integralRegions1to4ch4231", "+", "integralRegions1to4ch4213"}], 
       ")"}], "+", 
      RowBox[{"(", 
       RowBox[{
       "integralRegion5ch4321", "+", "integralRegion5ch4312", "+", 
        "integralRegion5ch4123", "+", "integralRegion5ch4132", "+", 
        "integralRegion5ch4231", "+", "integralRegion5ch4213"}], ")"}], "+", 
      RowBox[{"(", 
       RowBox[{
       "integralRegions1to4Rs", "+", "integralRegions1to4Rt", "+", 
        "integralRegions1to4Ru"}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"save", " ", "data"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", "\"\<Saving data wavefunction.\>\"", "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"stmp", "=", 
     RowBox[{"OpenWrite", "[", 
      RowBox[{"\"\<./RES_w1e_\>\"", "<>", 
       RowBox[{"myvar", "[", "w1", "]"}], "<>", "\"\<_w2e_\>\"", "<>", 
       RowBox[{"myvar", "[", "w2", "]"}], "<>", "\"\<_w3e_\>\"", "<>", 
       RowBox[{"myvar", "[", "w3", "]"}], "<>", "\"\<_w4e_\>\"", "<>", 
       RowBox[{"myvar", "[", "w4", "]"}], "<>", "\"\<.txt\>\""}], "]"}]}], 
    ";"}], "\n", 
   RowBox[{
    RowBox[{"Write", "[", 
     RowBox[{"stmp", ",", "wavefunction"}], "]"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"Close", "[", "stmp", "]"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
    "Print", "[", 
     "\"\<*********************** Final result ***********************\>\"", 
     "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<4-pt Wavefunction = \>\"", "<>", 
      RowBox[{"ToString", "[", "wavefunction", "]"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Quit", "[", "]"}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.88472039886944*^9, 3.8847204752375393`*^9}, {
  3.884720511858938*^9, 3.884720557327695*^9}, {3.884720599631296*^9, 
  3.884720627965536*^9}, {3.884720678223548*^9, 
  3.884720683876978*^9}},ExpressionUUID->"db2d324a-3ac5-4c1d-9df2-\
8597651e3369"]
}, Closed]],

Cell[CellGroupData[{

Cell["data reported in paper", "Subsection",
 CellChangeTimes->{{3.8852387184696836`*^9, 
  3.885238725431569*^9}},ExpressionUUID->"fc008d23-dd35-46dc-adfd-\
1549a263b466"],

Cell["\<\
data for generic \\omega_i
choices (v) and (vi)\
\>", "Text",
 CellChangeTimes->{{3.8852397438107567`*^9, 3.885239751768752*^9}, {
  3.885239953819229*^9, 
  3.885239967508128*^9}},ExpressionUUID->"ba767420-4305-4132-9c7a-\
802f912e88ed"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"{", 
   RowBox[{"w1", ",", "w2", ",", "w3"}], "}"}], "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"1", "/", "2"}], ",", 
    RowBox[{"1", "/", "3"}], ",", 
    RowBox[{"1", "/", "5"}]}], "}"}]}], "\[IndentingNewLine]", 
 RowBox[{"ClearAll", "[", 
  RowBox[{"w1", ",", "w2", ",", "w3"}], "]"}]}], "Input",
 CellChangeTimes->{{3.885239421695291*^9, 3.885239426302809*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"a16a2e50-5fa5-41f2-9f1d-b7aa2704ad30"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["1", "2"], ",", 
   FractionBox["1", "3"], ",", 
   FractionBox["1", "5"]}], "}"}]], "Output",
 CellChangeTimes->{3.885239352699359*^9, 3.8852394269745703`*^9, 
  3.885239655815959*^9, 3.885240313440012*^9},
 CellLabel->"Out[1]=",ExpressionUUID->"f06bb033-6465-4132-b55b-1a18268f3677"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"mydataw1e1o2w2e1o3w3e1o5", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "80"], ",", "0.11453963517291221`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "40"], ",", "0.2292027984787893`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["3", "80"], ",", "0.34411301535406996`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "20"], ",", "0.45939380577070205`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "16"], ",", "0.5751686813887509`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["3", "40"], ",", "0.6915611426713969`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["7", "80"], ",", "0.8086946755744129`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "10"], ",", "0.9266927485458663`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["9", "80"], ",", "1.0456788077645132`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "8"], ",", "1.1657762745109541`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["11", "80"], ",", "1.2871085405945648`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["3", "20"], ",", "1.4097989612294053`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["13", "80"], ",", "1.533970852615906`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["7", "40"], ",", "1.6597474841671938`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["3", "16"], ",", "1.7872520722151068`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "5"], ",", "1.9166077709965998`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["17", "80"], ",", "2.047937665182972`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["9", "40"], ",", "2.18136476073683`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["19", "80"], ",", "2.3170119727981433`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "4"], ",", "2.455002113777749`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["21", "80"], ",", "2.5954578803268396`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["11", "40"], ",", "2.738501836714335`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["23", "80"], ",", "2.8842563958787513`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["3", "10"], ",", "3.0328438026413305`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["5", "16"], ",", "3.1843861119119317`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["13", "40"], ",", "3.339005158980077`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["27", "80"], ",", "3.4968225416911745`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["7", "20"], ",", "3.65795957702199`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["29", "80"], ",", "3.822537274298501`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["3", "8"], ",", "3.9906762886099614`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["31", "80"], ",", "4.162496885275578`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["2", "5"], ",", "4.338118885027389`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["33", "80"], ",", "4.517661612686541`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["17", "40"], ",", "4.701243829953834`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["7", "16"], ",", "4.888983662858028`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["9", "20"], ",", "5.080998532412944`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["37", "80"], ",", "5.277405060037513`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["19", "40"], ",", "5.478318968726462`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["39", "80"], ",", "5.683854971282174`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "2"], ",", "5.894126637745998`"}], "}"}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.885239636946162*^9, 3.885239642450419*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"7456128a-5c67-4daa-a47c-0395d1c81200"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"include", " ", "the", " ", "factor", " ", "of", " ", 
     FractionBox["1", 
      RowBox[{"2", "*", "\[Pi]"}]], "*", 
     FractionBox["1", "\[Pi]"], " ", "from", " ", "Liouville", " ", 
     "integrations"}], ",", " ", 
    RowBox[{
    "which", " ", "is", " ", "not", " ", "included", " ", "in", " ", "the", 
     " ", "main", " ", "code"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"mydataw1e1o2w2e1o3w3e1o5", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"el", "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"2", "*", 
           RowBox[{"\[Pi]", "^", "2"}]}]], "*", 
         RowBox[{"el", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"el", ",", "mydataw1e1o2w2e1o3w3e1o5"}], "}"}]}], "]"}]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.88523935588466*^9, 3.885239387887886*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"86efe01d-c82d-4ef3-ab1f-0501ea158437"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"{", 
   RowBox[{"w1", ",", "w2", ",", "w3"}], "}"}], "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"1", "/", "2"}], ",", 
    RowBox[{"1", "/", "3"}], ",", 
    RowBox[{"3", "/", "5"}]}], "}"}]}], "\[IndentingNewLine]", 
 RowBox[{"ClearAll", "[", 
  RowBox[{"w1", ",", "w2", ",", "w3"}], "]"}]}], "Input",
 CellChangeTimes->{{3.885239800583887*^9, 3.885239800662484*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"5a5f6906-19b4-448d-bd7d-9352133f03c9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["1", "2"], ",", 
   FractionBox["1", "3"], ",", 
   FractionBox["3", "5"]}], "}"}]], "Output",
 CellChangeTimes->{3.885239805465494*^9, 3.885240317470552*^9},
 CellLabel->"Out[5]=",ExpressionUUID->"2857d3a3-00ec-43a8-a47b-a9b36f18f4b7"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"mydataw1e1o2w2e1o3w3e3o5", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "80"], ",", "0.46907002509190676`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "40"], ",", "0.9385150259974757`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["3", "80"], ",", "1.4087099558001932`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "20"], ",", "1.8800297210874137`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "16"], ",", "2.3528491600044235`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["3", "40"], ",", "2.8275430180709087`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["7", "80"], ",", "3.304485924503246`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "10"], ",", "3.784052372752847`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["9", "80"], ",", "4.266616688658873`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "8"], ",", "4.7525530146959145`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["11", "80"], ",", "5.2422352721261385`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["3", "20"], ",", "5.736037162084193`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["13", "80"], ",", "6.234332097878649`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["7", "40"], ",", "6.737493211786034`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["3", "16"], ",", "7.245893315953865`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "5"], ",", "7.759904851292299`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["17", "80"], ",", "8.279899895539444`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["9", "40"], ",", "8.806250067274485`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["19", "80"], ",", "9.339326553433965`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "4"], ",", "9.87950001259106`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["21", "80"], ",", "10.427140551839296`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["11", "40"], ",", "10.98261767232629`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["23", "80"], ",", "11.546300204674242`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["3", "10"], ",", "12.118556228447932`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["5", "16"], ",", "12.699753045391377`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["13", "40"], ",", "13.290257029823811`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["27", "80"], ",", "13.890433605767337`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["7", "20"], ",", "14.500647088612636`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["29", "80"], ",", "15.121260585969175`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["3", "8"], ",", "15.75263588464319`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["31", "80"], ",", "16.395133271160226`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["2", "5"], ",", "17.049111358545638`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["33", "80"], ",", "17.714926946860487`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["17", "40"], ",", "18.392934706886123`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["7", "16"], ",", "19.083487081154853`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["9", "20"], ",", "19.786933868126408`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["37", "80"], ",", "20.503621994834347`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["19", "40"], ",", "21.233895127579757`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["39", "80"], ",", "21.97809325559238`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "2"], ",", "22.736552241279224`"}], "}"}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8852397812655153`*^9, 3.885239810929968*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"9dc3efc4-5458-4018-ac81-50e8ecf1d1db"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"include", " ", "the", " ", "factor", " ", "of", " ", 
     FractionBox["1", 
      RowBox[{"2", "*", "\[Pi]"}]], "*", 
     FractionBox["1", "\[Pi]"], " ", "from", " ", "Liouville", " ", 
     "integrations"}], ",", " ", 
    RowBox[{
    "which", " ", "is", " ", "not", " ", "included", " ", "in", " ", "the", 
     " ", "main", " ", "code"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"mydataw1e1o2w2e1o3w3e3o5", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"el", "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"2", "*", 
           RowBox[{"\[Pi]", "^", "2"}]}]], "*", 
         RowBox[{"el", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"el", ",", "mydataw1e1o2w2e1o3w3e3o5"}], "}"}]}], "]"}]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.885239837175837*^9, 3.885239838408395*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"14c13689-2974-4889-a0d0-a47a15c4004d"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.88523941029554*^9, 
  3.885239410645808*^9}},ExpressionUUID->"532b8f23-a5d2-44a0-9e87-\
5a92a39ae496"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"my", " ", "fit"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Alpha]", "=", 
     RowBox[{"6", "*", "1.252"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Beta]", "=", 
     RowBox[{"6", "*", "2.665"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"myfit", "=", 
     RowBox[{"w1", "*", "w2", "*", "w3", "*", "w4", "*", 
      RowBox[{"(", 
       RowBox[{"\[Alpha]", "+", 
        RowBox[{"\[Beta]", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"w1", "^", "2"}], "+", 
           RowBox[{"w2", "^", "2"}], "+", 
           RowBox[{"w3", "^", "2"}], "+", 
           RowBox[{"w4", "^", "2"}]}], ")"}]}]}], ")"}]}]}], 
    ";"}]}]}]], "Input",
 CellLabel->"In[9]:=",ExpressionUUID->"bfad88bc-de00-4ba8-9c9b-3ca6603fe848"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fitw1e1o2w2e1o3w3e1o5", "=", 
   RowBox[{"myfit", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"w1", "->", 
       RowBox[{"1", "/", "2"}]}], ",", 
      RowBox[{"w2", "->", 
       RowBox[{"1", "/", "3"}]}], ",", 
      RowBox[{"w3", "->", 
       RowBox[{"1", "/", "5"}]}], ",", 
      RowBox[{"w4", "->", "w"}]}], "}"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.885239463778302*^9, 3.8852395067247972`*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"f385927f-9031-4d82-ba4f-5fcc314e5f55"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"Plot", "[", 
    RowBox[{"fitw1e1o2w2e1o3w3e1o5", ",", 
     RowBox[{"{", 
      RowBox[{"w", ",", "0", ",", "0.5025"}], "}"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], ",", 
   RowBox[{"ListPlot", "[", 
    RowBox[{"mydataw1e1o2w2e1o3w3e1o5", ",", 
     RowBox[{"PlotStyle", "->", "Pink"}]}], "]"}], ",", 
   RowBox[{"BaseStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"FontSize", "\[Rule]", "24"}], "}"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\[Omega]", ",", 
      "\"\<(\!\(\*SuperscriptBox[SubscriptBox[\(g\), \(s\)], \
\(4\)]\)\!\(\*SubscriptBox[\(C\), SuperscriptBox[\(S\), \
\(2\)]]\)\!\(\*SuperscriptBox[\()\), \(-1\)]\)\[CapitalPsi](1/2,1/3,1/5,\
\[Omega])\>\""}], "}"}]}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.883930230657968*^9, 3.8839302605675*^9}, {
  3.885046607656165*^9, 3.8850466275090933`*^9}, {3.8852395148519287`*^9, 
  3.885239527502687*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"345954d0-22d5-4743-ae61-12d1d4921e33"],

Cell[BoxData[
 GraphicsBox[{{{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwViX041AcAx8+d9LTktSxvt+GKQpm7Xrx+c6ewQjNxVsqUZehlOo1mGdFC
sgtlCQlFlKK7I+znnLe83/0QiftV6lmaHi9NelRmf3yez/N5PibBx3xC6DQa
zXOR/522d8Cza8kO5/R2sa16JMfZ7lOV+RU2C9nb33zlKNXB+WB9o6NsDr73
zzysKzWFeOUuPT7bFaom8fsWGmzRcSRE15PtC8bWQGK2gYs9BtNCN/YhlIcd
0Jlr8MGV41vlrmwBUkcsuZrSYNTnDB/nsRMxPcuZEUgjwXe0mSPUs1DjlbST
m3YG3717YGu0Ix86aQFhIq00jDzsDdW6UYS2wmzLW5wMXMxd4itfdQsypxQ7
za+zkXo5z/GeRQVK4h9PT6jnIjE1ljL3rcTLRLcimXEBrsgaHEyWimA0XFLn
W14IUkOy6laqBHqNjEi+zg10G11wurjjAS7mXD0cfLcEr50+H1tG1uHn0qlB
r7VlCPKXFJb5EOCE+9cEZd5Gh/5Vvp+qFAWld7qPMu8iWijKY7o3Iuac2fPq
/feQFEak6t2U4RfPKYfN9ZUgCN+kwoUmsOoniaer7yOFyXOe29aC5TeJNylB
IohGTfJic1thx8hMHmsVI7IkoL7tWRuax2utnQ2r8QcZf8aV1w7ptjTe6fQa
DJ3a5LcntwOlTh6G3Sq1uG/J/dua6oRS/Ox9z4E6TDrBZLNzNwK2u6yNpepR
H5Clr5bUA3pNvHvdLgLD0Q7pouBebCmK8wvd24BzUawXcVpytP4kjBGbSvFx
tsbgTqUcvvZuJ5KVUpiVtpoJghVYMTOcGVLRiAP6hlWqmiQ6Xl8b7zstw0EN
Q9P3FSQmpotFR3hNWM3JOJS0vw8OU9Wja4yakTUqORul0g+NxPVVI6+aYeFm
utGmoB9lh95G94tbEEGpliV4DUA4bbVd489WRH/KULObHMA7fkFL97E2bPLM
2fR7/iOohpXuJ/Y9RO2X3q52vEHMjJwmPjq1w6/SfUj0fBDeBTKrMmYHrgse
uLQLh8C1WBjp1OuEpHYwmct5jMDyD9rF9C7Eso8V+4w9hkww9eqDWjf8f9zp
Zi0chkvY9Lpzy3swb9bXFm77BJFBXRvSVHrhrdlvzH36BNcY18Z3pfQiIi7B
JzZxBGxaS2eIuhz5t6NWxLNGYSGLHuNdkCNB/WmOsWIUuX8dNOozVmDD5Nwy
pkCJJrP0KP4NBXjOFaFTJ5Wwn98tIUoU4J8PaW2KUWLFWQ9L8zIFzlgoEsPj
lIgiJktnKxQYDCpbqE5RQqJ6iZ5ds/jlgf9+W6AE+dZ6zVjn4q9spJK7lcj3
YHlfn1FgghaDQLkSBltjKM1ZBejeG/Ns+pTQNs8q+nVOAevXOXsfDS22Fqc5
4KMCCWZRA6wXSgx+cz505VIS1pnmncS8EnvuZjtkGJDgPhtZn/FJieLWU/MM
YxJWq9tdq2gU6GoRbwRfkHD54bfCswwKJ1UuHPFnkYigTwRZL6PQv9lLztxA
4uQ6d63Ln1F4+dB8vdCGRPzuQoKmTsHjMkfMYJO4lBfA7NOgUDj+/vCrLSQK
mu93OWlRiIiqTdtnT6L8H81fb2pTWOfa+LLHkYRYN9xKW5fCtiGdEzyQkNq3
DJ9aSYEpuWcrcSHxHysNU9M=
        "]]},
      Annotation[#, "Charting`Private`Tag$8133#1"]& ]}, {}}, {{}, 
    {RGBColor[1, 0.5, 0.5], PointSize[0.012833333333333334`], 
     AbsoluteThickness[1.6], PointBox[CompressedData["
1:eJwtzWtIU2EcBvARRFgj65uBFKs+RLUFSRdk8IRIjARLSQySQKNoSIRJdKFa
IG0IkQhRrJBhiXjKaut0bCc1L1u6tbm2uWtbOilYYdTJT966bT0PvLy8vP/n
99c0nKs+tUKlUm37d3L3fWsurZAabiZa3Bfx/22FSVZ7fOMWlOTzCBu/bhia
S7bzX8Bs9cpLs5F7UOVjR2ppz3xzrIPzIjrLnhYWKZ04nU8flqwHMjMLXezL
uCUPHjYW9GDCn8sAFpvr9t7Y9ITeMFalr9fP659xfgRyNumpctjpu6DrCfQL
hhfsu7H/dlPy22eR+8ZQcfRMtsUs0fNAt+izxbWv6Hnx07H7+ZGUk54PBYOF
Ym3ba3p+nN/St6/m0AC9ADq+S5JD/YZeEKa58rZobIjzQRy89tJ8JzJMP4Qi
Zadu9egI+2Fo1Q7XH3GU+yaxHHpQKjx20Yvg+BpbU2m3m14EhmnLrmz3W3pR
bDdWaj71jtGLobeyLlrvHKcXR0n8ofOu10MvgcYLreuljJdeAtqt65Z//HpH
L4kFe+LkFY2f3gf4qtp/mysm6KWw2d9VbrgaoJeGM1xjVMT39NKQM1bh2OUg
vY8w6b8YThSH6E3BppgEjStEbxozltod/WfD9DKYWqtXyoon8RfcmTUs
      
      "]]}, {{}, {}}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox["\[Omega]", TraditionalForm], 
    FormBox[
    "\"(\\!\\(\\*SuperscriptBox[SubscriptBox[\\(g\\), \\(s\\)], \
\\(4\\)]\\)\\!\\(\\*SubscriptBox[\\(C\\), SuperscriptBox[\\(S\\), \
\\(2\\)]]\\)\\!\\(\\*SuperscriptBox[\\()\\), \
\\(-1\\)]\\)\[CapitalPsi](1/2,1/3,1/5,\[Omega])\"", TraditionalForm]},
  AxesOrigin->{0, 0},
  BaseStyle->{FontSize -> 24},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->{940.99609375, Automatic},
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->All,
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.885239528253837*^9, 3.885239567518655*^9, 
  3.8852396628962097`*^9, 3.88523984520464*^9, 3.8852403224111023`*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"ab1d404e-4c15-4a0f-8143-8300647c59e1"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.885239713292254*^9, 
  3.885239713532715*^9}},ExpressionUUID->"7cc63f42-bbe1-4d4b-830e-\
e69ac1041341"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fitw1e1o2w2e1o3w3e3o5", "=", 
   RowBox[{"myfit", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"w1", "->", 
       RowBox[{"1", "/", "2"}]}], ",", 
      RowBox[{"w2", "->", 
       RowBox[{"1", "/", "3"}]}], ",", 
      RowBox[{"w3", "->", 
       RowBox[{"3", "/", "5"}]}], ",", 
      RowBox[{"w4", "->", "w"}]}], "}"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.885239463778302*^9, 3.8852395067247972`*^9}, {
  3.885239855806842*^9, 3.8852398578175087`*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"221b7058-014f-4427-aa97-a903e5571793"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"Plot", "[", 
    RowBox[{"fitw1e1o2w2e1o3w3e3o5", ",", 
     RowBox[{"{", 
      RowBox[{"w", ",", "0", ",", "0.5025"}], "}"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], ",", 
   RowBox[{"ListPlot", "[", 
    RowBox[{"mydataw1e1o2w2e1o3w3e3o5", ",", 
     RowBox[{"PlotStyle", "->", "Pink"}]}], "]"}], ",", 
   RowBox[{"BaseStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"FontSize", "\[Rule]", "24"}], "}"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\[Omega]", ",", 
      "\"\<(\!\(\*SuperscriptBox[SubscriptBox[\(g\), \(s\)], \
\(4\)]\)\!\(\*SubscriptBox[\(C\), SuperscriptBox[\(S\), \
\(2\)]]\)\!\(\*SuperscriptBox[\()\), \(-1\)]\)\[CapitalPsi](1/2,1/3,1/5,\
\[Omega])\>\""}], "}"}]}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.883930230657968*^9, 3.8839302605675*^9}, {
  3.885046607656165*^9, 3.8850466275090933`*^9}, {3.8852395148519287`*^9, 
  3.885239527502687*^9}, {3.885239862780573*^9, 3.8852398674676847`*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"5425cd29-474e-48d9-bea8-371c8f44cbb9"],

Cell[BoxData[
 GraphicsBox[{{{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwVyXk4lAkAx/FJaB2hHCVHOQqVknFkB7/Cgy2Ss1FPJVGKUnamVHZdM2xR
rqxiaa1kHe1sNE2RZyKhxjWNs8H7IiSR3n2SXRtr//g+3z8+BsGRPqEyNBrN
c6n/f/1Qt2ernKujzT2RzcQXP0e7hSqTXLoxvlZNRK6wpyM1WFv3LN0KbetP
ZA0wnPFIw0OLSXeB6z3Bu2aGL0RnQtU96X4w5lUUChnH4b+OynCjh4DaH2Ar
ZHyP3HM7xS50FmSKR8baGYmozZOec6ZzsPwiR6xjnwWmvcWcUDkbAiU73Vzl
uzj4pdpS1/UOdh4eT+9ouY+Blx1havfuwpBzJW+YV4XMfDk/sWYZxvZPHVwc
eYyUnAL7B6Y85PiXObLqa8FJiSFN/CqRrWNf+jypDrnPnzEMVvChpUCTXjRs
gERFoFmWIkAYjrHIrEa06d5wyHStBvuZr9TG4SUmHda8VZA8xUru5/TspyIE
HRAUlfsIURybx2uybINI+xdmgGwdJqy35QSe70B0Br9A370e9pv9vzv5UAzu
aWGKVslz3LY+91VVUwKh0I9btNgALrPl39nznbim7+w4t6sRjI3W7MknXeAP
GhTE5DdBPcq39daGHkT9HljbPNyMTPaxUP+oXqRL4hNdnF/BZ/bosaqRPvRd
tg7wzxdBvLesb85biodbnN6Zky0obVFSUy/vx4wDDGwc20AmR6UZbBxEbWC2
tjy3Hdq19F3TVwlIoxlp/OAOHPQSjlWzSfzENh6NVROj7smhiXLbIXydfbLu
j0ox2CXhZs3TQzAqbTJiBb9G3I81N4oFwziqrVMlqyoB83y+xdHYERxX0TH8
myeB/Ox40iLjLdZaZYVwj3RiX6lm+Q6lUWQPCpLYy7qgKHHauqV9FKZuhtst
CrswakherM8YQwQpW56wrxvvzUrbG06OI3ohS95uphtBuT0pVpbvYO2ZZ518
pweKcZ6/1qtNoGaDl4udcy+mZ7tKMkcmEFDp3scf6YVZ1/o2I/57/Maq3v0q
ow8eV2rONuZNQlDTe9XJ6g2ObBq6bnfhA2LokcU+b99g4G8mL+nEFA6c2utm
niHF7Bs3K9OAacwbdTaHW/ZjXhSRqmX3EV6qXXpOQ/1YXM1Ki9aeQURsgk8M
ZwA3kyoSP6TN4M599sp440H0cF7sEcl9QoLyUJ7e60FofMNvrUj+hG0zcwr6
LAIb9MW2L2UoODvywj5dIHBqFX/HX7IUmKmhTQ2XCNgqOXnrraCQaPqaEx5L
oOR2yLIoJQq9QeWLj68RCOzcvElPY8nFhz/7FhKg/B9wLm9c8sp68mobgXQL
3/ve7hSmaJdwWExAnz0aHLeHgozX9gKLTgLy/6Q68jwomE/mHerpI2DqYRa2
0ptCghG723iUABo+c0SBS37TpEU4T6DglmR8XzgFp+GBzVkLBFpqvGhxZyhs
XfvKpYpGYrf9GjyIpLD7RFxR0nISdv3Z2zVYFCJkpoLMFUjQ9v7ZL42hcMHM
XS1HkcSC4piJSiyF+P1FQpoyiWqbhNu74in8XBCo36lCooA5/7GYS6HwxcNW
BzUSIauJzt5kChUfVH8oWUXCUGhDKl2j8Eg9fOsqdRJ3n8mtRiqFum8bpZc1
SDyN9joddYPCf4m+WaI=
        "]]},
      Annotation[#, "Charting`Private`Tag$8423#1"]& ]}, {}}, {{}, 
    {RGBColor[1, 0.5, 0.5], PointSize[0.012833333333333334`], 
     AbsoluteThickness[1.6], PointBox[CompressedData["
1:eJwtzV9Ik1EYBvCvqAvJBMG7Im1BCltmCYIlPWSUFawLyeZNycyE4pNBoFRS
YYtirq76ik1SghGZGa4W/gkrNVPH3Nrm1P1rLrOt6WxOg7qztp4HDofDeZ/f
u7NWU3lhoyAIBf9O6m4zpqJDt/W8Rqwy4P/biCcvtvpjqk4Up2NC/Hp8V+bR
1/x/jh1uR/2cuh9COmbk12QpX2rfc96Ccdmqwl81gvp0eiF2tTcbGz6xPwDF
+kC/RTcB+2Qqg9AUHfwz3mWjN4R3ouxAo8vB+WGU/tpbvGfdSf8jrrVe2b3F
6GZ/FIekw59NJR7uG0O53NB0zDtNbwJoyj1dfmOWnhWGteP6SIGPng1t1lH5
La+f3iQs208o6u4H6TkwX5YtBipC9JxYUtvPbNsU5rwTD2denayNhum7UJa4
OhWzf2XfjcLl7jxf3zz3TSHnWZ1S9fQbPQ9URQ9q9I8W6HkwtC955LH+O71p
iJ3n7ObbEXozyG6UzImWKL1ZVG+43HJT+4OeF3dPLfbc0cXoebGglGnl0iI9
H97Y3uZIpiV6foTVm5WRvji9ADIyL/krXMv0griX1VsYSvykF0R7daQ0mrFC
7wv25w6OdHSs0AthrOfiWn5Jkt4cPuQ1ByRnkl4YQuvZyt8Nq/gLShEvIA==

      "]]}, {{}, {}}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox["\[Omega]", TraditionalForm], 
    FormBox[
    "\"(\\!\\(\\*SuperscriptBox[SubscriptBox[\\(g\\), \\(s\\)], \
\\(4\\)]\\)\\!\\(\\*SubscriptBox[\\(C\\), SuperscriptBox[\\(S\\), \
\\(2\\)]]\\)\\!\\(\\*SuperscriptBox[\\()\\), \
\\(-1\\)]\\)\[CapitalPsi](1/2,1/3,1/5,\[Omega])\"", TraditionalForm]},
  AxesOrigin->{0, 0},
  BaseStyle->{FontSize -> 24},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->{940.99609375, Automatic},
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->All,
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.885239528253837*^9, 3.885239567518655*^9, 3.8852396628962097`*^9, {
   3.88523984520464*^9, 3.8852398714954443`*^9}, 3.88524032761233*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"1dc6df64-4f55-4e3e-aa16-defe67c84d4d"]
}, Open  ]],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.885239926907089*^9},ExpressionUUID->"644cbc3b-ade4-4074-b1f4-\
224405be12aa"],

Cell["data sets for choices (i) - (iv) ", "Text",
 CellChangeTimes->{{3.885239928959198*^9, 
  3.885239949036459*^9}},ExpressionUUID->"40bfc541-4cfa-423a-b09e-\
e378179107c1"],

Cell["all w_i equal", "Text",
 CellChangeTimes->{{3.881462318612084*^9, 
  3.881462324246418*^9}},ExpressionUUID->"668ee86a-efa7-43de-aa2f-\
58175ec69e5d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"mydatawallequal", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "80"], ",", "6.042841124239063`*^-7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "40"], ",", "9.70706560407805`*^-6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["3", "80"], ",", "0.000049467030912531194`"}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "20"], ",", "0.00015777832335553806`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "16"], ",", "0.0003897150511937334`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["3", "40"], ",", "0.0008195536166667759`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["7", "80"], ",", "0.001543372882433296`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "10"], ",", "0.002682232193812439`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["9", "80"], ",", "0.004385927280535973`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "8"], ",", "0.006837324053575018`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["11", "80"], ",", "0.010257270325939734`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["3", "20"], ",", "0.014910085468919278`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["13", "80"], ",", "0.021109628029989613`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["7", "40"], ",", "0.029225941315307317`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["3", "16"], ",", "0.03969247696338122`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "5"], ",", "0.053013896509394864`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["17", "80"], ",", "0.06977445095482573`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["9", "40"], ",", "0.09064693834890648`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["19", "80"], ",", "0.11640223934508316`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "4"], ",", "0.14791943092578136`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["21", "80"], ",", "0.18619647796635336`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["11", "40"], ",", "0.2323615030201855`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["23", "80"], ",", "0.2876846342618754`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["3", "10"], ",", "0.3535904306142673`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["5", "16"], ",", "0.4316708876824954`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["13", "40"], ",", "0.523699018047866`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["27", "80"], ",", "0.6316430139457524`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["7", "20"], ",", "0.7576809845804074`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["29", "80"], ",", "0.9042162770120492`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["3", "8"], ",", "1.0738933700164717`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["31", "80"], ",", "1.269614355049756`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["2", "5"], ",", "1.4945559875660117`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["33", "80"], ",", "1.7521873322492902`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["17", "40"], ",", "2.0462879729424377`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["7", "16"], ",", "2.3809668277516933`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["9", "20"], ",", "2.7606815226514163`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["37", "80"], ",", "3.1902583839959946`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["19", "40"], ",", "3.6749129820111044`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["39", "80"], ",", "4.220271321097009`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "2"], ",", "4.83239156245233`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["41", "80"], ",", "5.517786424258992`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["21", "40"], ",", "6.283446152071166`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["43", "80"], ",", "7.136862091768064`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["11", "20"], ",", "8.086050894410608`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["9", "16"], ",", "9.13957982225985`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["23", "40"], ",", "10.306591429923015`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["47", "80"], ",", "11.59683076666114`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["3", "5"], ",", "13.020671891605343`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["49", "80"], ",", "14.589146048853838`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["5", "8"], ",", "16.31396933241019`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["51", "80"], ",", "18.207574322210746`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["13", "20"], ",", "20.28313929664232`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["53", "80"], ",", "22.55461999201799`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["27", "40"], ",", "25.036786801588985`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["11", "16"], ",", "27.745257165844166`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["7", "10"], ",", "30.696538951882236`"}], "}"}]}], "}"}]}],
   ";"}]], "Input",
 CellChangeTimes->{{3.881462212814905*^9, 3.881462218113604*^9}, {
  3.88506693302194*^9, 3.885066934806676*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"ce02f572-27fe-492e-afd1-de310deba946"],

Cell["fixed w1=w2=w3=1/4, vary w4", "Text",
 CellChangeTimes->{
  3.8814623482830133`*^9, {3.885240331322958*^9, 
   3.8852403320791492`*^9}},ExpressionUUID->"e9676e07-461a-4c2c-a4ef-\
f2397c6d62eb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"mydataw1w2w3e1o4varyw4", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.0125`", ",", "0.00675`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.025`", ",", "0.01352`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.0375`", ",", "0.0203`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.05`", ",", "0.02711`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.0625`", ",", "0.03397`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.075`", ",", "0.04087`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.0875`", ",", "0.04782`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.1`", ",", "0.05485`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.1125`", ",", "0.06195`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.125`", ",", "0.06914`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.1375`", ",", "0.07642`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.15`", ",", "0.08382`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.1625`", ",", "0.09132`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.175`", ",", "0.09895`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.1875`", ",", "0.10672`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.2`", ",", "0.11463`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.2125`", ",", "0.1227`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.225`", ",", "0.13093`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.2375`", ",", "0.13933`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.25`", ",", "0.14791`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.2625`", ",", "0.15669`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.275`", ",", "0.16567`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.2875`", ",", "0.17487`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.3`", ",", "0.18428`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.3125`", ",", "0.19392`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.325`", ",", "0.20381`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.3375`", ",", "0.21395`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.35`", ",", "0.22434`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.3625`", ",", "0.23501`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.375`", ",", "0.24595`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.3875`", ",", "0.25719`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.4`", ",", "0.26872`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.4125`", ",", "0.28056`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.425`", ",", "0.29272`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.4375`", ",", "0.3052`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.45`", ",", "0.31803`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.4625`", ",", "0.3312`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.475`", ",", "0.34472`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.4875`", ",", "0.35861`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.5`", ",", "0.37288`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.5125`", ",", "0.38753`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.525`", ",", "0.40258`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.5375`", ",", "0.41803`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.55`", ",", "0.4339`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.5625`", ",", "0.45019`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.575`", ",", "0.46691`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.5875`", ",", "0.48408`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.6`", ",", "0.5017`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.6125`", ",", "0.51978`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.625`", ",", "0.53834`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.6375`", ",", "0.55737`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.65`", ",", "0.5769`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.6625`", ",", "0.59693`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.675`", ",", "0.61746`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.6875`", ",", "0.63852`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.7`", ",", "0.66011`"}], "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.881462301767131*^9, 3.8814623050528717`*^9}, {
  3.885066950757945*^9, 3.885066955589478*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"15fcd75a-1145-4e5e-a74b-8e8431389d90"],

Cell["fix w4=1/4, vary w1=w2=w3", "Text",
 CellChangeTimes->{
  3.881462365269885*^9},ExpressionUUID->"b729b50d-445f-4515-9816-\
5f4512e45b5f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"mydataw4e1o4varyw1w2w3", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "80"], ",", "0.00001368668493631774`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "40"], ",", "0.00010978238572494497`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["3", "80"], ",", "0.0003721406509707008`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "20"], ",", "0.0008875041020646499`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "16"], ",", "0.0017469489873680564`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["3", "40"], ",", "0.0030473297566329964`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["7", "80"], ",", "0.004892723660573215`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "10"], ",", "0.007395875379365414`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["9", "80"], ",", "0.010679641682105803`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "8"], ",", "0.014878436118111666`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["11", "80"], ",", "0.020139673739386958`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["3", "20"], ",", "0.026625215852393275`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["13", "80"], ",", "0.034512814796607144`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["7", "40"], ",", "0.043997558746352354`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["3", "16"], ",", "0.0552933165305905`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "5"], ",", "0.06863418247574965`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["17", "80"], ",", "0.08427592124860034`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["9", "40"], ",", "0.10249741271961542`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["19", "80"], ",", "0.1236020968294333`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "4"], ",", "0.14791941846616102`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["21", "80"], ",", "0.17580627234666477`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["11", "40"], ",", "0.20764844790973394`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["23", "80"], ",", "0.24386207424314627`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["3", "10"], ",", "0.2848950650237797`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["5", "16"], ",", "0.3312285633042771`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["13", "40"], ",", "0.38337838690186865`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["27", "80"], ",", "0.4418964731465194`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["7", "20"], ",", "0.5073723242601519`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["29", "80"], ",", "0.580434452789386`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["3", "8"], ",", "0.6617518271495987`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["31", "80"], ",", "0.7520353169899557`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["2", "5"], ",", "0.8520391401798294`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["33", "80"], ",", "0.9625623103178583`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["17", "40"], ",", "1.0844500828799362`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["7", "16"], ",", "1.2185954049355476`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["9", "20"], ",", "1.3659403660041365`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["37", "80"], ",", "1.5274776502844447`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["19", "40"], ",", "1.704251991301051`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["39", "80"], ",", "1.8973616330022884`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "2"], ",", "2.107959792383261`"}], "}"}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.871995137383519*^9, 3.871995142879053*^9}, {
  3.881462045111229*^9, 3.881462069002664*^9}, {3.8850669699898577`*^9, 
  3.885066978547401*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"3734a6e2-3aa6-4ae0-8bee-b7233179a726"],

Cell[BoxData[
 RowBox[{
  RowBox[{"mydataw1w2w3e1o3varyw4", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "80"], ",", "0.019564181036742123`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "40"], ",", "0.039151192018995654`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["3", "80"], ",", "0.058783862883870136`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "20"], ",", "0.07848502355192255`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "16"], ",", "0.09827750391875975`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["3", "40"], ",", "0.11818413384805354`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["7", "80"], ",", "0.13822774316415837`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "10"], ",", "0.1584311616458425`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["9", "80"], ",", "0.17881721902072384`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "8"], ",", "0.19940874496059482`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["11", "80"], ",", "0.22022856908485125`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["3", "20"], ",", "0.24129952093015122`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["13", "80"], ",", "0.2626444299895745`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["7", "40"], ",", "0.28428612568599426`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["3", "16"], ",", "0.30624743738196636`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "5"], ",", "0.32855119433954916`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["17", "80"], ",", "0.3512202258680041`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["9", "40"], ",", "0.374277361157405`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["19", "80"], ",", "0.397745429299955`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "4"], ",", "0.42164725942835374`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["21", "80"], ",", "0.446005680626622`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["11", "40"], ",", "0.4708435219585592`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["23", "80"], ",", "0.49618361243927256`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["3", "10"], ",", "0.5220487812275416`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["5", "16"], ",", "0.5484618573730572`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["13", "40"], ",", "0.575445670006754`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["27", "80"], ",", "0.6030230483252292`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["7", "20"], ",", "0.6312168216104226`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["29", "80"], ",", "0.6600498192292031`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["3", "8"], ",", "0.6895448706826084`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["31", "80"], ",", "0.7197248058252516`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["2", "5"], ",", "0.7506124541199249`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["33", "80"], ",", "0.7822306458011589`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["17", "40"], ",", "0.8146022111733553`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["7", "16"], ",", "0.8477499808383058`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["9", "20"], ",", "0.881696785732188`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["37", "80"], ",", "0.9164654568533919`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["19", "40"], ",", "0.9520788266174043`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["39", "80"], ",", "0.988559727024107`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "2"], ",", "1.0259309909188086`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["41", "80"], ",", "1.0642154518461537`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["21", "40"], ",", "1.1034359440410362`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["43", "80"], ",", "1.1436153027583935`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["11", "20"], ",", "1.1847763641427336`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["9", "16"], ",", "1.226941965683763`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["23", "40"], ",", "1.270134945841684`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["47", "80"], ",", "1.3143781451125054`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["3", "5"], ",", "1.3596944049846817`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["49", "80"], ",", "1.4061065701051698`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["5", "8"], ",", "1.453637486375778`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["51", "80"], ",", "1.5023100025008658`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["13", "20"], ",", "1.5521469706538193`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["53", "80"], ",", "1.6031712462176648`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["27", "40"], ",", "1.6554056883160841`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["11", "16"], ",", "1.708873160932374`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["7", "10"], ",", "1.763596532760608`"}], "}"}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.885240193331395*^9, 3.88524019765421*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"f7b52339-bf85-4938-af49-b6509a3283c9"],

Cell[TextData[{
 "First divide by ",
 Cell[BoxData[
  FormBox[
   FractionBox["1", 
    RowBox[{"2", 
     RowBox[{"\[Pi]", "^", "2"}]}]], TraditionalForm]],ExpressionUUID->
  "b4598f29-637d-4dc5-bd2c-225f4e9ef9a2"],
 " from Liouville integrations, and multiply by combinatorial factor of 6"
}], "Text",
 CellChangeTimes->{{3.881462413195799*^9, 3.881462435724085*^9}, {
  3.88524015047792*^9, 
  3.885240166336837*^9}},ExpressionUUID->"b0b5c346-79e9-46b5-aed9-\
cb769ce468be"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"mydatawallequal", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"el", "[", 
        RowBox[{"[", "1", "]"}], "]"}], ",", 
       RowBox[{
        FractionBox["6", 
         RowBox[{"2", "*", 
          RowBox[{"\[Pi]", "^", "2"}]}]], "*", 
        RowBox[{"el", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"el", ",", "mydatawallequal"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mydataw1w2w3e1o4varyw4", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"el", "[", 
        RowBox[{"[", "1", "]"}], "]"}], ",", 
       RowBox[{
        FractionBox["6", 
         RowBox[{"2", "*", 
          RowBox[{"\[Pi]", "^", "2"}]}]], "*", 
        RowBox[{"el", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"el", ",", "mydataw1w2w3e1o4varyw4"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mydataw4e1o4varyw1w2w3", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"el", "[", 
        RowBox[{"[", "1", "]"}], "]"}], ",", 
       RowBox[{
        FractionBox["6", 
         RowBox[{"2", "*", 
          RowBox[{"\[Pi]", "^", "2"}]}]], "*", 
        RowBox[{"el", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"el", ",", "mydataw4e1o4varyw1w2w3"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mydataw1w2w3e1o3varyw4", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"el", "[", 
        RowBox[{"[", "1", "]"}], "]"}], ",", 
       RowBox[{
        FractionBox["6", 
         RowBox[{"2", "*", 
          RowBox[{"\[Pi]", "^", "2"}]}]], "*", 
        RowBox[{"el", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"el", ",", 
       RowBox[{"mydataw1w2w3e1o3varyw4", "//", "Re"}]}], "}"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.881462454425929*^9, 3.8814625123655024`*^9}, {
  3.885066989639469*^9, 3.885067010720592*^9}, {3.8852402043196297`*^9, 
  3.885240204537033*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"7058fc41-62ff-4558-83cb-0049c4bd9736"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.8852402385617437`*^9, 
  3.885240238968556*^9}},ExpressionUUID->"367abc8a-3167-4366-aec2-\
b7581731088c"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"fit1", "=", 
  RowBox[{"myfit", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"w1", "->", "w"}], ",", 
     RowBox[{"w2", "->", "w"}], ",", 
     RowBox[{"w3", "->", "w"}], ",", 
     RowBox[{"w4", "->", "w"}]}], "}"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"fit2", "=", 
  RowBox[{"myfit", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"w1", "->", 
      RowBox[{"1", "/", "4"}]}], ",", 
     RowBox[{"w2", "->", 
      RowBox[{"1", "/", "4"}]}], ",", 
     RowBox[{"w3", "->", 
      RowBox[{"1", "/", "4"}]}], ",", 
     RowBox[{"w4", "->", "w"}]}], "}"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"fit3", "=", 
  RowBox[{"myfit", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"w1", "->", "w"}], ",", 
     RowBox[{"w2", "->", "w"}], ",", 
     RowBox[{"w3", "->", "w"}], ",", 
     RowBox[{"w4", "->", 
      RowBox[{"1", "/", "4"}]}]}], "}"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"fit4", "=", 
  RowBox[{"myfit", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"w1", "->", 
      RowBox[{"1", "/", "3"}]}], ",", 
     RowBox[{"w2", "->", 
      RowBox[{"1", "/", "3"}]}], ",", 
     RowBox[{"w3", "->", 
      RowBox[{"1", "/", "3"}]}], ",", 
     RowBox[{"w4", "->", "w"}]}], "}"}]}]}]}], "Input",
 CellChangeTimes->{{3.885240277106207*^9, 3.885240277302408*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"a3647078-7621-49dd-bc62-284512f0e088"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["w", "4"], " ", 
  RowBox[{"(", 
   RowBox[{"7.5120000000000005`", "\[VeryThinSpace]", "+", 
    RowBox[{"63.96`", " ", 
     SuperscriptBox["w", "2"]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.8852403634747467`*^9},
 CellLabel->"Out[24]=",ExpressionUUID->"fc5ce40f-812d-4393-ba2a-2309cf57b21d"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "64"], " ", "w", " ", 
  RowBox[{"(", 
   RowBox[{"7.5120000000000005`", "\[VeryThinSpace]", "+", 
    RowBox[{"15.99`", " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["3", "16"], "+", 
       SuperscriptBox["w", "2"]}], ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.885240363477433*^9},
 CellLabel->"Out[25]=",ExpressionUUID->"186b0be2-b9a1-4f50-b5cd-6195b98e53a4"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "4"], " ", 
  SuperscriptBox["w", "3"], " ", 
  RowBox[{"(", 
   RowBox[{"7.5120000000000005`", "\[VeryThinSpace]", "+", 
    RowBox[{"15.99`", " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", "16"], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["w", "2"]}]}], ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.885240363478941*^9},
 CellLabel->"Out[26]=",ExpressionUUID->"f3e9e63e-2124-4a73-9296-797bf12656bb"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "27"], " ", "w", " ", 
  RowBox[{"(", 
   RowBox[{"7.5120000000000005`", "\[VeryThinSpace]", "+", 
    RowBox[{"15.99`", " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", "3"], "+", 
       SuperscriptBox["w", "2"]}], ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.8852403634799633`*^9},
 CellLabel->"Out[27]=",ExpressionUUID->"cff269bb-659c-42af-99e9-ae0d400725c6"]
}, Open  ]],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.885240259415906*^9},ExpressionUUID->"f32be680-1052-40f3-bf9e-\
4da7ad15578a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"Plot", "[", 
    RowBox[{"fit1", ",", 
     RowBox[{"{", 
      RowBox[{"w", ",", "0", ",", "0.7025"}], "}"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], ",", 
   RowBox[{"ListPlot", "[", 
    RowBox[{"mydatawallequal", ",", 
     RowBox[{"PlotStyle", "->", "Pink"}]}], "]"}], ",", 
   RowBox[{"BaseStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"FontSize", "\[Rule]", "24"}], "}"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\[Omega]", ",", 
      "\"\<(\!\(\*SuperscriptBox[SubscriptBox[\(g\), \(s\)], \
\(4\)]\)\!\(\*SubscriptBox[\(C\), SuperscriptBox[\(S\), \
\(2\)]]\)\!\(\*SuperscriptBox[\()\), \
\(-1\)]\)\[CapitalPsi](\[Omega],\[Omega],\[Omega],\[Omega])\>\""}], "}"}]}], 
   ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.881462840596243*^9, 3.881462852196871*^9}, {
   3.8814633490042143`*^9, 3.881463399769443*^9}, {3.881463431414062*^9, 
   3.88146357317162*^9}, {3.8814653122926483`*^9, 3.881465323910089*^9}, 
   3.885067389847822*^9},
 CellLabel->"In[28]:=",ExpressionUUID->"6dc99987-5f1b-4c50-b34a-726f1a0a4512"],

Cell[BoxData[
 GraphicsBox[{{{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwVl1cg1g8DhUWiUkaSlJlRZCcZ7++8SGUmlZXMjJSIsrNXUsmmzGSTvffK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        "]]},
      Annotation[#, "Charting`Private`Tag$8550#1"]& ]}, {}}, {{}, 
    {RGBColor[1, 0.5, 0.5], PointSize[0.011000000000000001`], 
     AbsoluteThickness[1.6], PointBox[CompressedData["
1:eJwtzQ0s1GEcB3BUdN5v0jR5KU1py84sb1u+t7GLmjWalxjDYrOxZMomiUTI
RpOXa0wvK/2neUtkWU7eTijOHRd3Xs4h2mVNiYte+P++27Nnz57f9/M7Ensl
KE5PR0fH4//ZuR8Kd1KAr8KWuNO1+d7sWwhFlf7ZcJHY23U3T7GdO8bNyF+l
fwY8sy6F5hgHOrtpRDNfbcqY2IGdf4UiTn1gykUe4nfTimXTAMf6d95g++3g
eG45n2k7h+GhnXRALydb2jARTJ4IloNMZLZ+DM13oTyzqaa0MIH8bnzihEQL
SlKo34Mmr4wC+KXTvj6MV39LKHW5TZ4YmtRb/fdf55M3AJvCu3KfrBLyBmFx
vSpb3FZG3hB0T/UYrrlVkfcRoY/deJU2T8gbwZCuCQT7aml+BJ0Vjj4C7Uvy
R+E0ctOp90Az9SUw0HYnj8e20r4xWIYFdrTlvCVPisZnPyeKB0XkSVGT1G7A
i+4hTwbuptdWSKmYvHEEJ27eaU0fJm8Cb0wzY+wqRsmTI+KDJNRBLSVPDnF5
DHeqWU7eZ0i2Up9bWSjJm0R6XnQS12iOvCn8vhdxMn5pnjwFDg04D/eeWCJP
ASt7D5X/5Ap5SqRpOrfXDVbJm4Y03nPl8sx38mYQebUlKjbvB3mzeNCX25uZ
9YvmZ1FXLViWybTkz2LjuLvYuvgP9eeg6ZQZScJ1+ey+OZhv5Gy3MHv4rKeC
0Pe8YZGnPp/1VLC1a3TZb87hs54KGv+oNC9XYz7rzUNR+eVwJWNG3jzeX3pU
/LeDS54axmENF5QyC/LU8C27tu7jcJA8Nfq1eysCGCvyFuAnynMPSrQmbwFr
dYbilWRb8hbB3KiZ2lTak7cI3vQLVz/mKP8fa4qWYA==
      "]]}, {{}, {}}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox["\[Omega]", TraditionalForm], 
    FormBox[
    "\"(\\!\\(\\*SuperscriptBox[SubscriptBox[\\(g\\), \\(s\\)], \
\\(4\\)]\\)\\!\\(\\*SubscriptBox[\\(C\\), SuperscriptBox[\\(S\\), \
\\(2\\)]]\\)\\!\\(\\*SuperscriptBox[\\()\\), \\(-1\\)]\\)\[CapitalPsi](\
\[Omega],\[Omega],\[Omega],\[Omega])\"", TraditionalForm]},
  AxesOrigin->{0, 0},
  BaseStyle->{FontSize -> 24},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->{1210.453125, Automatic},
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->All,
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.881463502387635*^9, {3.881463543970245*^9, 3.881463574791108*^9}, 
   3.881465327706622*^9, 3.8850673911668377`*^9, 3.8852403710901537`*^9},
 CellLabel->"Out[28]=",ExpressionUUID->"bf7c58a4-c884-4ab9-ac0d-c9ab3acfafa0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"Plot", "[", 
    RowBox[{"fit2", ",", 
     RowBox[{"{", 
      RowBox[{"w", ",", "0", ",", "0.7025"}], "}"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], ",", 
   RowBox[{"ListPlot", "[", 
    RowBox[{"mydataw1w2w3e1o4varyw4", ",", 
     RowBox[{"PlotStyle", "->", "Pink"}]}], "]"}], ",", 
   RowBox[{"BaseStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"FontSize", "\[Rule]", "24"}], "}"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\[Omega]", ",", 
      "\"\<(\!\(\*SuperscriptBox[SubscriptBox[\(g\), \(s\)], \
\(4\)]\)\!\(\*SubscriptBox[\(C\), SuperscriptBox[\(S\), \
\(2\)]]\)\!\(\*SuperscriptBox[\()\), \(-1\)]\)\[CapitalPsi](1/4,1/4,1/4,\
\[Omega])\>\""}], "}"}]}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.881462875134139*^9, 3.8814628813660383`*^9}, {
   3.8814635952231207`*^9, 3.881463682276497*^9}, 3.8814653326712837`*^9, 
   3.88506742271492*^9},
 CellLabel->"In[29]:=",ExpressionUUID->"b0087502-3983-40ac-b581-c912bd877f78"],

Cell[BoxData[
 GraphicsBox[{{{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwVlGs01AkAxedoMR3sll5b5D3ZSA5yTh7j2pYkj9W0jfKOJltoJBRNjyVp
C7vetikj2cF6lBhLmtQwzF/08BiKwmj+qpHKY83SrrUf7rkf7jm/D/ecew1D
2QyWCoVC8VrS/z7iY0OtI7ydZDMhC352Jk7sc/dTp+lbwHXkmjqkq4DKZs4I
6I7o1+z/SztdG32Hi83y6Z7YM+ksXkwzQlOoRJxKD0A3q7j97zRrVIf4rzpP
j4T3ubO2quk7UDZsYs+hc+B+SZPnks4AjfezVyI9DWGXtut5ZIRibEt/ycWo
6+B3lGQN+Z3A7l0uWd8P/Y7go0aPb3Ry8D45L1j5shKH3H1surWSsct88G2P
wx08f7DZosX4EqyljEPN7QIUq3FWyt+n4ZqnlXU1rxGR5PaowrWZUKR27qxg
CfFxlV582Z1sHBGNawXFPcDXJkl518zycJ2va/QmUISiSeaXdbICXI9IWfuZ
1opG5SaL3pNcfJXtuXWdXIwhCrMrS6MQ3xq0f7DpaEesypTVo5giICMu80UG
Aee9/ypyHt/APwf7h5ISHmFWKaBp+NzE1oJ8D2v/LgiE9rX8nhKY37pyNUL3
CWjMoB9JVz5mcn9z7/npKZyptbPFo6VocFGvt2U9g1+Ly73lkeUI4HvPFfh3
Iy+48Yy6cQXs7Fw7znn1oKtm9bHIV5Xg3NuXbm7ZC8+KY621qdXgTYE2YNyH
d0duijWsbuOb9S5V7lQptBTKA9Q1NVBEz7U5vZHC/2z0non5GmScviDYNtiP
PEvXLaKFO8iPN8/5IByANH6MWzNVi/MmlW4Vtc/RNNekk6a21POyobR3JS9Q
L9uxdnFjPcx6aKLJlEHcnfTNumH2J7L2uXdOJwxh1i1ZPMdsQIjkYpsw8CUu
WBuytU81IjzyBEOD/gpJfRzPj9y78G6xqz1gOYzteoXPw2VN8FbVSqqnjiD+
MpEdrSsES+VdjnPyCI5TqwNOnr6PW3M9+lWzI9ho+3YqsasZuSm5JwZZo+Cs
Z9kEZj6AYqLF6vLwKDz06KY6Pg8R67kYrrNHhj9yzohy1UWISimlWnTKcHVm
fnlKrwjLfE1jKK5jOMOoFmqVtKDToG5vvWAMrUFjTjERrVBtreJNWL7G5823
6/R3i3E8uC5Mtfg1VhQGpjkatCExO+vj8Eo5NBafhGxQtmG66OW4/RU5DEY4
bMO37eDxbX1PfZZDP7lRJ/epBMX3B+aP/ysH+5PYuKpXAr70dGEEhYT+zphK
8YAElWoiedAXJJ5JB6AckeDuYe9YV00St5YZRod9kkC6KTxTW5dE5kIDhaFN
QLO04FGlA4liUmb96w8EVjQ7sPl0ErGxXqyG/QRW9b/SLgKJmcvE+tEAAhvU
aX7Z35FgXDRZvo1FwDS85k2CB4mzJuUqI3EEdph2qLr5k0u7p0b45BPYiahy
50AS3LLZlvNcAu6+K7zsg0moOVbxangEfFKZORZhJBpLyodXlxEIGpcZrY4g
kavYkDzaQCB0MaVNK2qJF1o4vUZIgLVu81F1NgnF1V3jux8SiHRj18zHkEv/
gP31BAF2sPa+mdilnHmzb6KLQMxJgfJ9PAlX3QCpcTeB+F/2Xxs/RSKaFefn
LyWQULqA0UQSic3zB7NfEPgPyWVh5g==
        "]]},
      Annotation[#, "Charting`Private`Tag$8659#1"]& ]}, {}}, {{}, 
    {RGBColor[1, 0.5, 0.5], PointSize[0.011000000000000001`], 
     AbsoluteThickness[1.6], PointBox[CompressedData["
1:eJwtzV1Ik2EYBuDRpnSQStNZmBUiIohZWKlbB7fk0DwoJJEiwpaxOsjQ0g7S
kEJFli3T/MmltrBZy3RT58+W5qafOsnMcvMznfbtR82KDiQURKG054aXl5f3
ua8nJCPrrHwHj8eL+3e2blXtVhTYKIA3Oy7D/3ctGGnFjxh7No5upxG/I6Ok
0Yl36F8L94FQUzp3D7zt6KFoqD5cF1ZM8x1YdV9UiG8qcHU7XXiufmAeZ5TU
NyLzTxRXLizHx7Gt9KLGy5mUcuoJeWZIj2c/lhRX0bwFOYUOY8poDfmDOL3O
GFcDVdRncPl7QE1lZh3tG4bj3PWkR2MN5FlhStG62Wdq8kZRlSEv3Zh6Qd4H
iCW5e+7vbSRvDBrWXiKXvSRvHLHXPs346TTkTSBZ1OS7KHhF8xOolHgOGjJe
k/8ZwazCN8+qpf4XVCeEsPzYZto3iaZUef7Plrfk2bBTxq1tHGolz4YsS3Cy
oEdHnh0rJ5TdvCY9eVPQWX4dW89tI4/FXUOAqiS5nbxpRBS4lm6HdpA3jZPO
vn3pfAN5X6FKKorxWTaQN4PSubyYZVsnebOQipmgsJEu8hwYuSBzm/u7yXNA
JehWpvX3kDeHSrUmSD9kJG8eHHNGwZ80kfcNs/VrbOfSO/I4dFkGvNb5fTTP
4cYRvXAi/D35HC4Fem3Wp/ZT34lho8zVlmCmfU6ES0SGQaeZPBdSd6lzBEUW
8ly4kl+hVkYMkOdC4X4/SYV9gDw3DCuieGHxIHlu+CTGRYeLGfI86G156idY
Ycjz4M285nyZbog8D4JN/g9Ft4bJW4B/vEtbLR4hbwFl2bvbhd5W8hZhi0wL
nWKt5C3CnduyybWO4i9K0J2Z
      "]]}, {{}, {}}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox["\[Omega]", TraditionalForm], 
    FormBox[
    "\"(\\!\\(\\*SuperscriptBox[SubscriptBox[\\(g\\), \\(s\\)], \
\\(4\\)]\\)\\!\\(\\*SubscriptBox[\\(C\\), SuperscriptBox[\\(S\\), \
\\(2\\)]]\\)\\!\\(\\*SuperscriptBox[\\()\\), \
\\(-1\\)]\\)\[CapitalPsi](1/4,1/4,1/4,\[Omega])\"", TraditionalForm]},
  AxesOrigin->{0, 0},
  BaseStyle->{FontSize -> 24},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->{1220.890625, Automatic},
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->All,
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.881462881667862*^9, {3.881463636587484*^9, 3.881463682529668*^9}, 
   3.881465333165317*^9, 3.885067423785631*^9, 3.885240372590392*^9},
 CellLabel->"Out[29]=",ExpressionUUID->"57f30b62-5e0a-4ab7-831c-cfbc6258f07d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"Plot", "[", 
    RowBox[{"fit3", ",", 
     RowBox[{"{", 
      RowBox[{"w", ",", "0", ",", "0.5025"}], "}"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], ",", 
   RowBox[{"ListPlot", "[", 
    RowBox[{"mydataw4e1o4varyw1w2w3", ",", 
     RowBox[{"PlotStyle", "->", "Pink"}]}], "]"}], ",", 
   RowBox[{"BaseStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"FontSize", "\[Rule]", "24"}], "}"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\[Omega]", ",", 
      "\"\<(\!\(\*SuperscriptBox[SubscriptBox[\(g\), \(s\)], \
\(4\)]\)\!\(\*SubscriptBox[\(C\), SuperscriptBox[\(S\), \
\(2\)]]\)\!\(\*SuperscriptBox[\()\), \
\(-1\)]\)\[CapitalPsi](\[Omega],\[Omega],\[Omega],1/4)\>\""}], "}"}]}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.881462896353187*^9, 3.881462902495893*^9}, {
   3.8814629443477583`*^9, 3.881462944409265*^9}, {3.8814637162924957`*^9, 
   3.8814637545511503`*^9}, {3.8814653376896963`*^9, 3.8814653380348377`*^9}, 
   3.885067411942131*^9},
 CellLabel->"In[30]:=",ExpressionUUID->"6e6fa1bc-1b10-4518-ab92-139747fb4176"],

Cell[BoxData[
 GraphicsBox[{{{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwV02cgFmoDxnEVSoSSouRkVBKyUpL7srOKY0XJirIrmSEyksgeZa9skU0k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        "]]},
      Annotation[#, "Charting`Private`Tag$8768#1"]& ]}, {}}, {{}, 
    {RGBColor[1, 0.5, 0.5], PointSize[0.012833333333333334`], 
     AbsoluteThickness[1.6], PointBox[CompressedData["
1:eJwtzW1I01EYBfAl7EMhMcpguRlEkCspHaErFh0UlRQxFD+sUgRDodGwNMpe
MIk0QnDMJXMSBA0VGZbZ+OfK0cSxktS26XRb25KShjAqBEmJRW2eA5fL5T7n
9xxsaK5uTBOJRIr/J3kPmJN5BP3Zjbc7W71ntt9maNsOZy6078CJVCyoyVaY
jg5nYft/BH8edvZvjiohSmUMku8W55WmQs6/Qlx3b9+xC5VoSkWApjic/6lO
w74dhxprYj3aBszNJjOJ3cE9Ep9JS8+JeDC0kdvVwvkpTOhM96V7b9Gfxigy
A3JjB/suRMr+6rPudnKfGxmV67cHL3XT+4CCc5Kfq/kGejNQexOGeG0fvY/w
7c+JlasH6M1CVn/edjL2lN48DNah6LXTFnoeZAgPDpSKhznvgetZV25VrZW+
F+kVR360KcbY9wGCOS+6Nc59C5BGmx8X5wj0FvG+QOcqdNvpLaIiNA6530HP
D/mN9YuXlVP0liBulUwYHNP0lqH8ljZf1uemF0Dpm6v16ncz9AKoy64S3yma
oxeEY+jUrxKjh14IspHjgy/tPnqf0Z6wFAlSP70wbparVG7bMr0wZC96+nt7
Q/QiWHtenUh/HaEXhWrXltVmXKH3BZs655r++ld6K3hS0q353bGKf0ZnIbE=

      "]]}, {{}, {}}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox["\[Omega]", TraditionalForm], 
    FormBox[
    "\"(\\!\\(\\*SuperscriptBox[SubscriptBox[\\(g\\), \\(s\\)], \
\\(4\\)]\\)\\!\\(\\*SubscriptBox[\\(C\\), SuperscriptBox[\\(S\\), \
\\(2\\)]]\\)\\!\\(\\*SuperscriptBox[\\()\\), \\(-1\\)]\\)\[CapitalPsi](\
\[Omega],\[Omega],\[Omega],1/4)\"", TraditionalForm]},
  AxesOrigin->{0, 0},
  BaseStyle->{FontSize -> 24},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->{1229.78125, Automatic},
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->All,
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.881462902799904*^9, 3.881462944800064*^9, {3.881463750016083*^9, 
   3.8814637550114193`*^9}, 3.8814653386159763`*^9, 3.8850674316645117`*^9, 
   3.885240374095683*^9},
 CellLabel->"Out[30]=",ExpressionUUID->"0786c51d-112d-4ab4-8932-0b976885f3e9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"Plot", "[", 
    RowBox[{"fit4", ",", 
     RowBox[{"{", 
      RowBox[{"w", ",", "0", ",", "0.7025"}], "}"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], ",", 
   RowBox[{"ListPlot", "[", 
    RowBox[{"mydataw1w2w3e1o3varyw4", ",", 
     RowBox[{"PlotStyle", "->", "Pink"}]}], "]"}], ",", 
   RowBox[{"BaseStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"FontSize", "\[Rule]", "24"}], "}"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\[Omega]", ",", 
      "\"\<(\!\(\*SuperscriptBox[SubscriptBox[\(g\), \(s\)], \
\(4\)]\)\!\(\*SubscriptBox[\(C\), SuperscriptBox[\(S\), \
\(2\)]]\)\!\(\*SuperscriptBox[\()\), \(-1\)]\)\[CapitalPsi](1/3,1/3,1/3,\
\[Omega])\>\""}], "}"}]}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.883930230657968*^9, 3.8839302605675*^9}, 
   3.885067759305478*^9},
 CellLabel->"In[31]:=",ExpressionUUID->"e560847b-145e-4f17-9b3b-29b7d0f22494"],

Cell[BoxData[
 GraphicsBox[{{{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwVj3s0lAkAR+dkB3vKI7UpbEkm612kMDv9lFeKCbuyEiqN2WLOLClRrRbD
rlce45FH5Ig6jZy8eiBLKIZNYYgZvk/5zNJrw6KStX/cc/+9d/NxvidnBY1G
c1vmfxPulso1Hezd8tEh1SQX1m5+9MOEaZYJrAX2H1NlWlDmH5qpZX0PMd+r
9keZEfqDSoxyWK6IGOSWWstsUX/8SVsC6wjeDWuMmcn24/ZR3zWXWCHwKeRu
YMoO48aovu0F1gWsVVjKFshOgVH0h1sUKxkiib9fw0gUXpoMlMbzCkHT3VVe
Q0/G/n0OGQel13GopoFdPCDEm9jsgHmZCClueWp56fnYZzz8dy+zCpPsi/VH
wq/BQuJ5oulxLdxz0zd0TJSiwHW7xe2i+0hjNi6IK25gKqHL6RanEZqLGz24
ISKcbJlQ8T/zJ2zDrpsrzVaisExHT+7Xgq8l0bpBU3dQGCxY95nRCs0l5caZ
5mqoZbqaaY63Icg1dzMjuxZ7dB+/s+x8jDQ3qUNi3l0g9Uz6UGoHTNw9Cqbi
7mPx2IA0JlKMYHrBuriSepjl5hyw8O3G6X5fUqu5EcaVSXnBOk8hvrIiMrat
CTNZV1x6f+sB25Nu2kdrxj0HpTorzjPUh5Tp9K5uwZEy9lyu73P4aTh2xts9
go2NY2e0Wy/0lb6oqoe24kKDV4qxeR8IvYKf1YRtKPoAxuCWflRdXs8NHWjH
dxscKlyUJYibfSbRVnmCqV/m2nfLJVAsrkje49CB1PNxtTuGB5A1rjd49Won
cs4aC981DqIrJVAUNinGJX2R863qF9jGM+jpW/4oUZAmT5YOwTDdX1Dd8xeM
ehktbwXDyHAqvrWg1YMML5eu6UgpTmazVimN9eDok/j2Rj8ZTnAOJtOvPQM3
5LTnStYI5IGmH+yPPQf7kU21j/ko7soTost39YJNV4mpUybgs617jRO9D5wV
k0K7WAKE6q9V4ZN9qJzr3VQxS0CexgqOb+9HliDr9DCHRMqlycRNpRJMvX60
PXGURMy6xc4d+QMId13ianuMoVnxaZzz74PgCcqVTbvGYJErY4akvYCCt0EY
zfElmj3untybP4Qu3Zof6mpfImJTd+bK/GHQWyuKXpu/wlurpPrV96QIDagJ
pJe8QtU/swGJHTJEZWa8H109jrB8zblq6Qimi2UTtknj0Hn1ibipRKCozMr7
3OdxqO8cEV3JI1DycPBj6JdxMLwLgywKCZRJzl8NplHIcc0KERcRECm2jPt/
RUH+zQG/L6UEHgSxwx1XUWgXpzznVhKQbOWma+hQiFbnabi0ElhVnisWMSns
9b+o6fiWgHoTk1/GomBhmceZeE9gzcCIRjEo+Ex00hKnCWgpMQ5n2lOoZMdu
7JknYMC9I488QOHfFrX5AAUSew066c6+FBZThIap60k4gXfTzo+CTZO+q5U2
CRdvdTfbAAraXjsbpN+ScE84JDQNpGCpvhBnsoWE/8SY3tpgCma8hvtPTUkc
XxK0q/AoGPI0XSK3keBoGp5S4i/3C422brEkEeLMv/MxjEL5A2FHhDUJfoCG
10w4Bcaphct6TBJhEbXzb85S8CvZXtrNInH28k8FE+co3GA6KEbakYgs/wQy
avlP1bpO357Ef428XjM=
        "]]},
      Annotation[#, "Charting`Private`Tag$8877#1"]& ]}, {}}, {{}, 
    {RGBColor[1, 0.5, 0.5], PointSize[0.011000000000000001`], 
     AbsoluteThickness[1.6], PointBox[CompressedData["
1:eJwtzX1MDGAcB/BbWG3C1stl6E2S4Y9aLYzt26jOrO7KUnpxKUmiUrkuJjPV
kLzF4kLtCNcLp1K0sFKuu7o7d3XX9XJdd10vF0lmTfNPlN93e/bs2fP7fn7u
iRkHj1sxGIyd/87iXSZYzDVcUTxOrYnNxf+3APzvNmp2/FX4LuUphNy2OOuQ
EvqvgoablapPewDGUl4jIqwocL60nOYbkPvSwi5NeoLkpTQh4XraPc/8Z9Rv
xinHhW47kQgK+WLeIzv9uTJYU0NeK8QpLF61jZjm2+CfEh5i71FHfjvW2wlt
eiT11O+A3CgdWnHmDe2TILJ40sfDtYk8KdwqrfnlmrfkyeDtbuc0fbuZvG5s
aV/IuxTRQp4cPmeFTirXD+QpoU15weH8+kieCr7iyf3NJ1ppXgVxsnlTVEwb
+Wqs9C/LbAn/RP0e8A7pktzY7bSvF3sX8vxaOR3kaeDoG8/URn4mTwOngugA
wTEJeVqkX4y0BOd0ktcHl5+hgWtvScnTgasPKmK9kpHXD0ZtzOxqTRd5/Thn
MteKGHLyBnC54Pcc209B3iDW3N1utSdDSd4QNr7ztKmu+0KeHgmi2IqpPBV5
enAVOTPzm9XkDUPw6Ietm0ZNngGNyk7mhcIe8kZQn2jw2rq7lzwjzH8Ox7Hm
emneiFWi+6rZBg35Rjh4+Qn38bXUN2FDhvO3OPTRPhNkXcXd0bY68kYxPbXt
aJRBR94opCVzkqzGfvJGUVJ500V2Z4A8M/hfZwr52YPkmZHPZDo/jBkibwy8
htPLw1l68sYQygs60rRrmLwxTFscDlh8DOSNw9QZO7PMe4S8cYTVnNxhv85I
3gQCMsdz/SuM5E3AseoG57yXCX8B+t2acA==
      "]]}, {{}, {}}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox["\[Omega]", TraditionalForm], 
    FormBox[
    "\"(\\!\\(\\*SuperscriptBox[SubscriptBox[\\(g\\), \\(s\\)], \
\\(4\\)]\\)\\!\\(\\*SubscriptBox[\\(C\\), SuperscriptBox[\\(S\\), \
\\(2\\)]]\\)\\!\\(\\*SuperscriptBox[\\()\\), \
\\(-1\\)]\\)\[CapitalPsi](1/3,1/3,1/3,\[Omega])\"", TraditionalForm]},
  AxesOrigin->{0, 0},
  BaseStyle->{FontSize -> 24},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->{1242.63671875, Automatic},
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->All,
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.8839302361430264`*^9, 3.8839302612910233`*^9}, 
   3.885067762182847*^9, 3.885240375375547*^9},
 CellLabel->"Out[31]=",ExpressionUUID->"05129773-898b-484e-bfe7-042db020877f"]
}, Open  ]]
}, Closed]]
},
WindowSize->{1405, 1051},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"13.0 for Mac OS X ARM (64-bit) (February 4, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"64fbacfa-4320-444b-8e09-d7bbc2db5cf7"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 234, 4, 54, "Subsection",ExpressionUUID->"5bf36660-d991-44b2-ad29-4a92b99961b4"],
Cell[817, 28, 39608, 919, 3096, "Input",ExpressionUUID->"171c1ca2-2668-4649-ac2e-353383e684ed"],
Cell[40428, 949, 147, 3, 52, "Input",ExpressionUUID->"d4d7e81c-6059-456f-8b75-26380ad8cff6"],
Cell[40578, 954, 2390, 67, 178, "Input",ExpressionUUID->"aebeaeba-9ba5-43a3-b2bc-020feca7c512"],
Cell[42971, 1023, 222, 4, 52, "Input",ExpressionUUID->"1c4b9a4e-6b36-4e81-a4f4-4be2a7bcedb4"],
Cell[43196, 1029, 346, 8, 58, "Text",ExpressionUUID->"8fb35134-3f07-468f-b6c8-14e7e6e45fa8"],
Cell[43545, 1039, 4204, 116, 206, "Input",ExpressionUUID->"c287e73c-70e4-4692-b60d-c3d28a863a67"],
Cell[CellGroupData[{
Cell[47774, 1159, 9260, 189, 472, "Input",ExpressionUUID->"74996779-d28d-4974-8897-c8560e123960"],
Cell[CellGroupData[{
Cell[57059, 1352, 227, 4, 24, "Print",ExpressionUUID->"07e84849-7de6-4867-a15c-354f1e4550d5"],
Cell[57289, 1358, 259, 5, 24, "Print",ExpressionUUID->"889dab85-7dc2-450d-bd70-5629b5022e5d"],
Cell[57551, 1365, 231, 4, 24, "Print",ExpressionUUID->"1d4e7330-00d1-49e8-8d71-4f53d43ab457"],
Cell[57785, 1371, 278, 5, 24, "Print",ExpressionUUID->"eaceaa3e-1fcf-488f-bcf6-3736c975b2b9"]
}, Open  ]]
}, Open  ]],
Cell[58090, 1380, 4990, 133, 262, "Input",ExpressionUUID->"b333db28-b3b8-4a37-b1b2-3f92d7a44d56"],
Cell[CellGroupData[{
Cell[63105, 1517, 1641, 40, 115, "Input",ExpressionUUID->"a22652ff-e28a-4503-8294-f04c8a1694f2"],
Cell[CellGroupData[{
Cell[64771, 1561, 213, 4, 24, "Print",ExpressionUUID->"2fc6b6ef-f6e1-4bb8-b7fa-c43ee3f532bb"],
Cell[64987, 1567, 286, 7, 24, "Print",ExpressionUUID->"47dee864-30f0-4f77-966a-17b581de17d0"],
Cell[65276, 1576, 286, 7, 24, "Print",ExpressionUUID->"111761f9-8997-4506-8367-580f94820663"]
}, Open  ]]
}, Open  ]],
Cell[65589, 1587, 483, 12, 52, "Input",ExpressionUUID->"ef2be248-3b16-42cc-bcad-55ca4cbf9eeb"],
Cell[66075, 1601, 151, 3, 30, "Input",ExpressionUUID->"19533b1b-7b23-471f-9af7-151fbabbafcc"],
Cell[66229, 1606, 316, 8, 30, "Input",ExpressionUUID->"696cb499-cb85-491b-b6ef-7e7921520d47"],
Cell[66548, 1616, 154, 3, 30, "Input",ExpressionUUID->"7a820e9d-13be-4643-9c71-0a2b78d93fd0"],
Cell[CellGroupData[{
Cell[66727, 1623, 4754, 145, 211, "Input",ExpressionUUID->"fda24ef0-6541-428b-b7c7-7555f44d11af"],
Cell[CellGroupData[{
Cell[71506, 1772, 198, 4, 24, "Print",ExpressionUUID->"7574f79e-329e-4003-8453-7a391d6eeddc"],
Cell[71707, 1778, 486, 12, 24, "Print",ExpressionUUID->"5ab11bc1-1e5a-4177-9fca-92ef2cb1b8f5"],
Cell[72196, 1792, 468, 11, 24, "Print",ExpressionUUID->"2126392e-b9de-4667-9e96-3366c4712537"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[72713, 1809, 593, 17, 30, "Input",ExpressionUUID->"b07738c3-8b5d-4099-8e0d-d8d1dc73d8c7"],
Cell[73309, 1828, 722, 21, 60, "Output",ExpressionUUID->"24ce5568-54d0-443a-bd9d-d9f26066dba2"]
}, Open  ]],
Cell[74046, 1852, 174, 3, 35, "Text",ExpressionUUID->"154df675-0d39-419a-b3dc-169b178911bb"],
Cell[74223, 1857, 147, 3, 52, "Input",ExpressionUUID->"6f4aaa7f-97db-4f6d-830e-571ef773f1ea"],
Cell[74373, 1862, 147, 3, 52, "Input",ExpressionUUID->"0bf97039-b808-4c75-9fbc-0b431c4c8be0"]
}, Closed]],
Cell[CellGroupData[{
Cell[74557, 1870, 184, 3, 38, "Subsection",ExpressionUUID->"4e02e90b-87e1-4c9e-af90-aa14a471cac6"],
Cell[74744, 1875, 39151, 892, 3117, "Input",ExpressionUUID->"ae0d4e10-a675-46c0-9fa3-228a4c614e92"],
Cell[113898, 2769, 206, 4, 73, "Input",ExpressionUUID->"434f54ca-214a-48da-8efa-aa6fbdedeccb"],
Cell[114107, 2775, 1556, 42, 124, "Input",ExpressionUUID->"43c5c390-8978-467d-b7e8-54b62ab11f51"],
Cell[115666, 2819, 194, 3, 52, "Input",ExpressionUUID->"effc0e0a-60bd-480c-aef9-f1141c490ad7"],
Cell[115863, 2824, 322, 7, 35, "Text",ExpressionUUID->"fa764381-2e26-42d4-a336-1bc6790607bb"],
Cell[116188, 2833, 4203, 116, 206, "Input",ExpressionUUID->"6b8e5c59-55b0-4451-a1c0-f6deb11ebad7"],
Cell[120394, 2951, 154, 3, 30, "Input",ExpressionUUID->"9df11e8b-5693-471c-9892-8c759e8acd04"],
Cell[CellGroupData[{
Cell[120573, 2958, 2550, 77, 409, "Input",ExpressionUUID->"89bca41b-389c-4cb9-84b3-beb7f4bb88ac"],
Cell[CellGroupData[{
Cell[123148, 3039, 253, 5, 24, "Print",ExpressionUUID->"c1cc3ffb-e60a-4944-a495-b213568e4c0a"],
Cell[123404, 3046, 257, 5, 24, "Print",ExpressionUUID->"7291c9c7-822c-4609-be35-27e78c7b81a3"],
Cell[123664, 3053, 248, 5, 24, "Print",ExpressionUUID->"3746bb17-fa6e-4a9e-8c10-28bf92ae2474"]
}, Open  ]]
}, Open  ]],
Cell[123939, 3062, 483, 12, 52, "Input",ExpressionUUID->"21bfbcf1-948a-4fe8-979c-6f64fb9c93a7"],
Cell[124425, 3076, 152, 3, 30, "Input",ExpressionUUID->"23a9fdd1-b3e4-4c90-835b-147f6600d146"],
Cell[CellGroupData[{
Cell[124602, 3083, 6866, 201, 474, "Input",ExpressionUUID->"c21efa06-4ed5-491c-a224-461cc0867e03"],
Cell[131471, 3286, 782, 21, 40, "Print",ExpressionUUID->"f19d866f-b6a6-4d38-a865-87570aa889c1"]
}, Open  ]],
Cell[132268, 3310, 226, 4, 35, "Text",ExpressionUUID->"a2dda83f-a2c7-4b66-b5ce-9929c90d6208"],
Cell[132497, 3316, 149, 3, 52, "Input",ExpressionUUID->"3a8780fa-6b61-46d1-91a8-ee7ad0b5a99a"],
Cell[132649, 3321, 147, 3, 52, "Input",ExpressionUUID->"0dcfca1d-9336-4229-904e-7467c153a89d"]
}, Closed]],
Cell[CellGroupData[{
Cell[132833, 3329, 212, 4, 38, "Subsection",ExpressionUUID->"8e54f819-709a-4fb4-b496-8dfdb1296f8c"],
Cell[133048, 3335, 6072, 157, 682, "Input",ExpressionUUID->"1d597ab9-5e27-47b8-9428-44bbda3f8a77"],
Cell[139123, 3494, 11371, 255, 682, "Input",ExpressionUUID->"9ccebcf7-4d4b-416c-b834-948b33384132"],
Cell[150497, 3751, 4208, 117, 206, "Input",ExpressionUUID->"06179f00-6082-4775-ba9e-035eac795423"],
Cell[154708, 3870, 39613, 920, 3096, "Input",ExpressionUUID->"f12f0625-18a6-44ed-959b-b1aa760a7c9b"],
Cell[194324, 4792, 2264, 57, 262, "Input",ExpressionUUID->"1d94da11-ab1f-4430-aed2-5584c557dcdf"],
Cell[196591, 4851, 26754, 740, 1606, "Input",ExpressionUUID->"fc3672e7-9d90-4405-ac58-4135b7a76ba0"],
Cell[223348, 5593, 4021, 122, 325, "Input",ExpressionUUID->"58a328f0-b385-44d4-8c8c-b404577adc83"],
Cell[227372, 5717, 11524, 319, 525, "Input",ExpressionUUID->"0a63c3c4-c016-4f95-85be-75eb9a44ddd1"],
Cell[238899, 6038, 39465, 1078, 1272, "Input",ExpressionUUID->"6ab9a53f-5c96-4590-b95f-7f2d81da9f16"],
Cell[278367, 7118, 25494, 647, 1186, "Input",ExpressionUUID->"07c6577b-1167-4d50-b0e8-057b091f50e8"],
Cell[303864, 7767, 31268, 857, 1345, "Input",ExpressionUUID->"020df466-a8c2-4b6d-b5e4-d86cde970394"],
Cell[335135, 8626, 29822, 787, 913, "Input",ExpressionUUID->"ccb05f21-0283-4630-9e82-09af05f7c941"],
Cell[364960, 9415, 21278, 565, 913, "Input",ExpressionUUID->"25ab3ab2-cb34-4341-9c15-c39863b7dc03"],
Cell[386241, 9982, 13950, 374, 652, "Input",ExpressionUUID->"5eff4683-88d7-4691-9b05-c0fc655d90ee"],
Cell[400194, 10358, 25182, 636, 1921, "Input",ExpressionUUID->"3878f37d-61b4-4449-a13c-c2be43e0110f"],
Cell[425379, 10996, 7462, 176, 1081, "Input",ExpressionUUID->"c723f169-f7dc-4df2-b3e4-e04b8c593d54"],
Cell[432844, 11174, 3973, 96, 619, "Input",ExpressionUUID->"f3d0d700-4406-483e-a0ee-6fb975a43b77"],
Cell[436820, 11272, 2499, 61, 388, "Input",ExpressionUUID->"db2d324a-3ac5-4c1d-9df2-8597651e3369"]
}, Closed]],
Cell[CellGroupData[{
Cell[439356, 11338, 172, 3, 38, "Subsection",ExpressionUUID->"fc008d23-dd35-46dc-adfd-1549a263b466"],
Cell[439531, 11343, 248, 7, 58, "Text",ExpressionUUID->"ba767420-4305-4132-9c7a-802f912e88ed"],
Cell[CellGroupData[{
Cell[439804, 11354, 485, 12, 52, "Input",ExpressionUUID->"a16a2e50-5fa5-41f2-9f1d-b7aa2704ad30"],
Cell[440292, 11368, 340, 8, 50, "Output",ExpressionUUID->"f06bb033-6465-4132-b55b-1a18268f3677"]
}, Open  ]],
Cell[440647, 11379, 4579, 127, 342, InheritFromParent,ExpressionUUID->"7456128a-5c67-4daa-a47c-0395d1c81200"],
Cell[445229, 11508, 1132, 30, 77, "Input",ExpressionUUID->"86efe01d-c82d-4ef3-ab1f-0501ea158437"],
Cell[CellGroupData[{
Cell[446386, 11542, 485, 12, 52, "Input",ExpressionUUID->"5a5f6906-19b4-448d-bd7d-9352133f03c9"],
Cell[446874, 11556, 291, 7, 50, "Output",ExpressionUUID->"2857d3a3-00ec-43a8-a47b-a9b36f18f4b7"]
}, Open  ]],
Cell[447180, 11566, 4583, 127, 342, InheritFromParent,ExpressionUUID->"9dc3efc4-5458-4018-ac81-50e8ecf1d1db"],
Cell[451766, 11695, 1133, 30, 77, "Input",ExpressionUUID->"14c13689-2974-4889-a0d0-a47a15c4004d"],
Cell[452902, 11727, 151, 3, 30, "Input",ExpressionUUID->"532b8f23-a5d2-44a0-9e87-5a92a39ae496"],
Cell[453056, 11732, 860, 24, 94, "Input",ExpressionUUID->"bfad88bc-de00-4ba8-9c9b-3ca6603fe848"],
Cell[453919, 11758, 534, 14, 30, "Input",ExpressionUUID->"f385927f-9031-4d82-ba4f-5fcc314e5f55"],
Cell[CellGroupData[{
Cell[454478, 11776, 1126, 26, 56, "Input",ExpressionUUID->"345954d0-22d5-4743-ae61-12d1d4921e33"],
Cell[455607, 11804, 4671, 99, 553, "Output",ExpressionUUID->"ab1d404e-4c15-4a0f-8143-8300647c59e1"]
}, Open  ]],
Cell[460293, 11906, 152, 3, 30, "Input",ExpressionUUID->"7cc63f42-bbe1-4d4b-830e-e69ac1041341"],
Cell[460448, 11911, 585, 15, 30, "Input",ExpressionUUID->"221b7058-014f-4427-aa97-a903e5571793"],
Cell[CellGroupData[{
Cell[461058, 11930, 1174, 26, 56, "Input",ExpressionUUID->"5425cd29-474e-48d9-bea8-371c8f44cbb9"],
Cell[462235, 11958, 4692, 100, 553, "Output",ExpressionUUID->"1dc6df64-4f55-4e3e-aa16-defe67c84d4d"]
}, Open  ]],
Cell[466942, 12061, 147, 3, 52, "Input",ExpressionUUID->"644cbc3b-ade4-4074-b1f4-224405be12aa"],
Cell[467092, 12066, 175, 3, 35, "Text",ExpressionUUID->"40bfc541-4cfa-423a-b09e-e378179107c1"],
Cell[467270, 12071, 155, 3, 35, "Text",ExpressionUUID->"668ee86a-efa7-43de-aa2f-58175ec69e5d"],
Cell[467428, 12076, 6409, 177, 510, "Input",ExpressionUUID->"ce02f572-27fe-492e-afd1-de310deba946"],
Cell[473840, 12255, 199, 4, 35, "Text",ExpressionUUID->"e9676e07-461a-4c2c-a4ef-f2397c6d62eb"],
Cell[474042, 12261, 4513, 119, 178, "Input",ExpressionUUID->"15fcd75a-1145-4e5e-a74b-8e8431389d90"],
Cell[478558, 12382, 143, 3, 35, "Text",ExpressionUUID->"b729b50d-445f-4515-9816-5f4512e45b5f"],
Cell[478704, 12387, 4736, 129, 342, "Input",ExpressionUUID->"3734a6e2-3aa6-4ae0-8bee-b7233179a726"],
Cell[483443, 12518, 6340, 175, 510, InheritFromParent,ExpressionUUID->"f7b52339-bf85-4938-af49-b6509a3283c9"],
Cell[489786, 12695, 477, 13, 40, "Text",ExpressionUUID->"b0b5c346-79e9-46b5-aed9-cb769ce468be"],
Cell[490266, 12710, 2368, 73, 174, "Input",ExpressionUUID->"7058fc41-62ff-4558-83cb-0049c4bd9736"],
Cell[492637, 12785, 154, 3, 30, "Input",ExpressionUUID->"367abc8a-3167-4366-aec2-b7581731088c"],
Cell[CellGroupData[{
Cell[492816, 12792, 1383, 41, 94, "Input",ExpressionUUID->"a3647078-7621-49dd-bc62-284512f0e088"],
Cell[494202, 12835, 339, 8, 37, "Output",ExpressionUUID->"fc5ce40f-812d-4393-ba2a-2309cf57b21d"],
Cell[494544, 12845, 427, 11, 50, "Output",ExpressionUUID->"186b0be2-b9a1-4f50-b5cd-6195b98e53a4"],
Cell[494974, 12858, 479, 13, 50, "Output",ExpressionUUID->"f3e9e63e-2124-4a73-9296-797bf12656bb"],
Cell[495456, 12873, 428, 11, 50, "Output",ExpressionUUID->"cff269bb-659c-42af-99e9-ae0d400725c6"]
}, Open  ]],
Cell[495899, 12887, 147, 3, 52, "Input",ExpressionUUID->"f32be680-1052-40f3-bf9e-4da7ad15578a"],
Cell[CellGroupData[{
Cell[496071, 12894, 1194, 28, 56, "Input",ExpressionUUID->"6dc99987-5f1b-4c50-b34a-726f1a0a4512"],
Cell[497268, 12924, 11555, 211, 731, "Output",ExpressionUUID->"bf7c58a4-c884-4ab9-ac0d-c9ab3acfafa0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[508860, 13140, 1110, 26, 56, "Input",ExpressionUUID->"b0087502-3983-40ac-b581-c912bd877f78"],
Cell[509973, 13168, 4908, 103, 724, "Output",ExpressionUUID->"57f30b62-5e0a-4ab7-831c-cfbc6258f07d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[514918, 13276, 1199, 27, 56, "Input",ExpressionUUID->"6e6fa1bc-1b10-4518-ab92-139747fb4176"],
Cell[516120, 13305, 8764, 167, 739, "Output",ExpressionUUID->"0786c51d-112d-4ab4-8932-0b976885f3e9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[524921, 13477, 1031, 25, 56, "Input",ExpressionUUID->"e560847b-145e-4f17-9b3b-29b7d0f22494"],
Cell[525955, 13504, 4867, 102, 738, "Output",ExpressionUUID->"05129773-898b-484e-bfe7-042db020877f"]
}, Open  ]]
}, Closed]]
}
]
*)


